Pre-equilibrium Photon and Dilepton Production

We use QCD kinetic theory to compute photon and dilepton production in the chemically equilibrating out-of-equilibrium quark-gluon plasma created in the early stages of high-energy heavy-ion collisions. We derive universal scaling functions for the pre-equilibrium spectra of photons and dileptons. These scaling functions can be used to make realistic predictions for the pre-equilibrium emission and consequently establish the significance of the pre-equilibrium phase for the production of electromagnetic probes in heavy-ion collisions.

==> anc/figure1/CreateIntegratedRateLatex.sh <==
#/!/bin/bash -l

Nc=3.0
Nf=3.0

M_hBar_c=0.197 # Gev fm

TauTCubed=4.17*$M_hBar_c*$M_hBar_c # GeV^2

TauThirdTInftyRS=0.546 # GeV^{2/3}

TauThirdTInfty5=0.799219
TauThirdTInfty10=0.611515
TauThirdTInfty20=0.473776

etaS20=0.384624
etaS10=0.994138
etaS5=2.71614

IteratorEKTDilepton=1

# READ IN EKT DATA #
for i in `cat DATA/DILEPTON/EvolutionParametersCompact.txt | awk 'FNR>=2 {print $1;}'`
do

StepCounter5Dilepton=${i}
StepCounter10Dilepton=`cat DATA/DILEPTON/EvolutionParametersCompact.txt | awk -v Counter5="${i}" '{if($1==Counter5){print $5;}}'`
StepCounter20Dilepton=`cat DATA/DILEPTON/EvolutionParametersCompact.txt | awk -v Counter5="${i}" '{if($1==Counter5){print $9;}}'`

wTilde5Dilepton=`cat DATA/DILEPTON/EvolutionParametersCompact.txt | awk -v Counter5="${i}" '{if($1==Counter5){print $4;}}'`
wTilde10Dilepton=`cat DATA/DILEPTON/EvolutionParametersCompact.txt | awk -v Counter5="${i}" '{if($1==Counter5){print $8;}}'`
wTilde20Dilepton=`cat DATA/DILEPTON/EvolutionParametersCompact.txt | awk -v Counter5="${i}" '{if($1==Counter5){print $12;}}'`
wTildeRoundedDilepton=`echo "${wTilde5Dilepton}" | awk '{printf "%1.1f", $1}'`

StepCounter5Dilepton[$IteratorEKTDilepton]="$StepCounter5Dilepton";
StepCounter10Dilepton[$IteratorEKTDilepton]="$StepCounter10Dilepton";
StepCounter20Dilepton[$IteratorEKTDilepton]="$StepCounter20Dilepton";
wTildeRoundedDilepton[$IteratorEKTDilepton]="$wTildeRoundedDilepton";

let IteratorEKTDilepton=IteratorEKTDilepton+1

done

IteratorEKTPhoton=1

# READ IN EKT DATA #
for i in `cat DATA/PHOTON/EvolutionParametersCompact.txt | awk 'FNR>=2 {print $1;}'`
do

StepCounter5Photon=${i}
StepCounter10Photon=`cat DATA/PHOTON/EvolutionParametersCompact.txt | awk -v Counter5="${i}" '{if($1==Counter5){print $5;}}'`
StepCounter20Photon=`cat DATA/PHOTON/EvolutionParametersCompact.txt | awk -v Counter5="${i}" '{if($1==Counter5){print $9;}}'`

wTilde5Photon=`cat DATA/PHOTON/EvolutionParametersCompact.txt | awk -v Counter5="${i}" '{if($1==Counter5){print $4;}}'`
wTilde10Photon=`cat DATA/PHOTON/EvolutionParametersCompact.txt | awk -v Counter5="${i}" '{if($1==Counter5){print $8;}}'`
wTilde20Photon=`cat DATA/PHOTON/EvolutionParametersCompact.txt | awk -v Counter5="${i}" '{if($1==Counter5){print $12;}}'`
wTildeRoundedPhoton=`echo "${wTilde5Photon}" | awk '{printf "%1.1f", $1}'`

StepCounter5Photon[$IteratorEKTPhoton]="$StepCounter5Photon";
StepCounter10Photon[$IteratorEKTPhoton]="$StepCounter10Photon";
StepCounter20Photon[$IteratorEKTPhoton]="$StepCounter20Photon";
wTildeRoundedPhoton[$IteratorEKTPhoton]="$wTildeRoundedPhoton";

let IteratorEKTPhoton=IteratorEKTPhoton+1

done

DoubleBackslash='\\\\'

### CREATE PLOT ###
filenameDilepton=MSpectrum

gnuplot_script=$(cat <<END
    set terminal epslatex standalone header \
    "${DoubleBackslash}usepackage[OT1]{fontenc} \\ ${DoubleBackslash}usepackage{physics} \\ ${DoubleBackslash}newcommand{${DoubleBackslash}hl}[1]{${DoubleBackslash}setlength{${DoubleBackslash}fboxsep}{1pt}${DoubleBackslash}colorbox{white}{#1}}"
    outputname = sprintf("%s.tex", "${filenameDilepton}")
    set output outputname

    set xr [0.0:10.0]
    set format y "$ 10^{%T} $"
    #set grid
    set st d l
    set yrange [6E-11:4E-4]
    set log y

    set style line 1 dt 1 lw 7 pt 1 ps 0.5 lc rgb "#499ab2" #"#d53e4f"
    set style line 2 dt 6 lw 7 pt 1 ps 0.5 lc rgb "#af335e" #"#fdae61"
    set style line 3 dt 3 lw 7 pt 1 ps 0.5 lc rgb "#49b28d" #"#3288bd"

    set style line 4 dt 1 lw 5 pt 1 ps 0.5 lc rgb "#499ab2" #"#d53e4f"
    set style line 5 dt 6 lw 5 pt 1 ps 0.5 lc rgb "#af335e" #"#fdae61"
    set style line 6 dt 3 lw 5 pt 1 ps 0.5 lc rgb "#49b28d" #"#3288bd"
    set style line 7 dt 2 lw 6 pt 1 ps 0.5 lc -1

    etaS5=${etaS5}
    etaS10=${etaS10}
    etaS20=${etaS20}

    a=1.0/2.0
    b=-2.0
    c=0.0

    NuGamma=2.0
    Qu=2.0/3.0
    Qd=-1.0/3.0
    Qs=-1.0/3.0
    QSqr=Qu*Qu+Qd*Qd+Qs*Qs
    alphaS(lambda)=lambda/(${Nc}*4.0*pi)
    alphaEM=1.0/137.0

    set style textbox opaque noborder

    set multiplot

    set ylabel "$ {${DoubleBackslash}displaystyle ${DoubleBackslash}frac{1}{(${DoubleBackslash}eta/s)^2} ~${DoubleBackslash}frac{dN_{{l${DoubleBackslash}bar{l}}}}{d^2${DoubleBackslash}mathbf{x}_T MdM dy_q}} $" offset 2.5,0,0 rotate by 90
    set xlabel "$ ${DoubleBackslash}sqrt{${DoubleBackslash}eta/s} ~M/(T{${DoubleBackslash}tau}^{1/3})_{${DoubleBackslash}infty}^{3/2} $"

    set label 1 "${DoubleBackslash}hl{Integrated up to: $ ${DoubleBackslash}tilde{w}=${wTildeRoundedDilepton[2]} $}" at graph 0.045,0.05 front #0.47,0.936 front

    set key at graph 0.33,0.25 width -4 #0.98,0.91 width -4
    p "DATA/DILEPTON/LAMBDA_5/Yield_dNMdM_LO_${StepCounter5Dilepton[2]}.txt" u (\$1/(${TauThirdTInfty5})**(3.0/2.0)*etaS5**a):(QSqr*\$2*etaS5**b) ls 1 t "", \
    "DATA/DILEPTON/LAMBDA_10/Yield_dNMdM_LO_${StepCounter10Dilepton[2]}.txt" u (\$1/(${TauThirdTInfty10})**(3.0/2.0)*etaS10**a):(QSqr*\$2*etaS10**b) ls 2 t "", \
    "DATA/DILEPTON/LAMBDA_20/Yield_dNMdM_LO_${StepCounter20Dilepton[2]}.txt" u (\$1/(${TauThirdTInfty20})**(3.0/2.0)*etaS20**a):(QSqr*\$2*etaS20**b) ls 3 t "", \
    NaN ls 1 t "$ ${DoubleBackslash}lambda=5${DoubleBackslash}phantom{0} $", NaN ls 2 t "$ ${DoubleBackslash}lambda=10 $", NaN ls 3 t "$ ${DoubleBackslash}lambda=20 $"
    
    set origin 0.375,0.375 #0.68,0.48
    set size 0.6,0.6
    set xr [0.0:10.0]
    set format y "$ 10^{%T} $"
    set st d l
    set yrange [6E-11:4E-4]
    unset grid
    unset xlabel
    unset ylabel
    unset label
    set ylabel "$ {${DoubleBackslash}displaystyle ${DoubleBackslash}frac{dN_{{l${DoubleBackslash}bar{l}}}}{d^2${DoubleBackslash}mathbf{x}_T MdM dy_q}} $" offset 2.5,0,0 rotate by 90
    set xlabel "$ M/(T{${DoubleBackslash}tau}^{1/3})_{${DoubleBackslash}infty}^{3/2} $"
    set object 1 rectangle from graph 0,0 to graph 1,1 fc rgb "#04AA40" fillstyle solid 0.0 noborder
    set tics front
    
    p "DATA/DILEPTON/LAMBDA_5/Yield_dNMdM_LO_${StepCounter5Dilepton[2]}.txt" u (\$1/(${TauThirdTInfty5})**(3.0/2.0)):(QSqr*\$2) ls 4 t "", \
    "DATA/DILEPTON/LAMBDA_10/Yield_dNMdM_LO_${StepCounter10Dilepton[2]}.txt" u (\$1/(${TauThirdTInfty10})**(3.0/2.0)):(QSqr*\$2) ls 5 t "", \
    "DATA/DILEPTON/LAMBDA_20/Yield_dNMdM_LO_${StepCounter20Dilepton[2]}.txt" u (\$1/(${TauThirdTInfty20})**(3.0/2.0)):(QSqr*\$2) ls 6 t ""
    
    unset multiplot
END
)

# Save the gnuplot script to a file
echo "$gnuplot_script" > ${filenameDilepton}.gp


### CREATE PLOT ###
filenamePhoton=pTSpectrum

gnuplot_script=$(cat <<END
    set terminal epslatex standalone header \
    "${DoubleBackslash}usepackage[OT1]{fontenc} \\ ${DoubleBackslash}usepackage{physics} \\ ${DoubleBackslash}newcommand{${DoubleBackslash}hl}[1]{${DoubleBackslash}setlength{${DoubleBackslash}fboxsep}{1pt}${DoubleBackslash}colorbox{white}{#1}}"
    outputname = sprintf("%s.tex", "${filenamePhoton}")
    set output outputname

    set xr [0.03:80.0]
    set format y "$ 10^{%T} $"
    #set grid
    set st d l
    set yrange [1E-9:1E5]
    set log y
    set log x

    set style line 1 dt 1 lw 7 pt 1 ps 0.5 lc rgb "#499ab2" #"#d53e4f"
    set style line 2 dt 6 lw 7 pt 1 ps 0.5 lc rgb "#af335e" #"#fdae61"
    set style line 3 dt 3 lw 7 pt 1 ps 0.5 lc rgb "#49b28d" #"#3288bd"

    set style line 4 dt 1 lw 5 pt 1 ps 0.5 lc rgb "#499ab2" #"#d53e4f"
    set style line 5 dt 6 lw 5 pt 1 ps 0.5 lc rgb "#af335e" #"#fdae61"
    set style line 6 dt 3 lw 5 pt 1 ps 0.5 lc rgb "#49b28d" #"#3288bd"

    etaS5=${etaS5}
    etaS10=${etaS10}
    etaS20=${etaS20}

    a=1.0/2.0
    b=-2.0
    c=0.0

    NuGamma=2.0
    Qu=2.0/3.0
    Qd=-1.0/3.0
    Qs=-1.0/3.0
    QSqr=Qu*Qu+Qd*Qd+Qs*Qs
    alphaS(lambda)=lambda/(${Nc}*4.0*pi)
    alphaEM=1.0/137.0

    set style textbox opaque noborder

    set multiplot

    set ylabel "$ {${DoubleBackslash}displaystyle ${DoubleBackslash}frac{1}{(${DoubleBackslash}eta/s)^2 ${DoubleBackslash}tilde{C}_{${DoubleBackslash}gamma}^{${DoubleBackslash}textrm{ideal}}} ~${DoubleBackslash}frac{dN_{${DoubleBackslash}gamma}}{d^2${DoubleBackslash}mathbf{x}_T d^2${DoubleBackslash}mathbf{p}_T dy_p}} $" offset 1.5,0,0 rotate by 90
    set xlabel "$ ${DoubleBackslash}sqrt{${DoubleBackslash}eta/s} ~p_T/(T{${DoubleBackslash}tau}^{1/3})_{${DoubleBackslash}infty}^{3/2} $"

    set label 1 "${DoubleBackslash}hl{Integrated up to: $ ${DoubleBackslash}tilde{w}=${wTildeRoundedPhoton[2]} $}" at graph 0.05,0.05 front #0.47,0.936 front

    set key at graph 0.33,0.25 width -4 #0.98,0.91 width -4
    p "DATA/PHOTON/LAMBDA_5/pTSpectrum_LeadingOrderRatePhotons${StepCounter5Photon[2]}.txt" u (\$1/(${TauThirdTInfty5})**(3.0/2.0)*etaS5**a):(NuGamma/(2.0*pi)**3*\$2*etaS5**b/0.580485) ls 1 t "", \
    "DATA/PHOTON/LAMBDA_10/pTSpectrum_LeadingOrderRatePhotons${StepCounter10Photon[2]}.txt" u (\$1/(${TauThirdTInfty10})**(3.0/2.0)*etaS10**a):(NuGamma/(2.0*pi)**3*\$2*etaS10**b/1.01916) ls 2 t "", \
    "DATA/PHOTON/LAMBDA_20/pTSpectrum_LeadingOrderRatePhotons${StepCounter20Photon[2]}.txt" u (\$1/(${TauThirdTInfty20})**(3.0/2.0)*etaS20**a):(NuGamma/(2.0*pi)**3*\$2*etaS20**b/1.79145) ls 3 t "", \
    NaN ls 1 t "$ ${DoubleBackslash}lambda=5${DoubleBackslash}phantom{0} $", NaN ls 2 t "$ ${DoubleBackslash}lambda=10 $", NaN ls 3 t "$ ${DoubleBackslash}lambda=20 $"
    
    set origin 0.375,0.375 #0.68,0.48
    set size 0.6,0.6
    set xr [0.03:25.0]
    set format y "$ 10^{%T} $"
    #set st d linespoints
    set yrange [1E-9:1E1]
    unset grid
    unset xlabel
    unset ylabel
    unset label
    set ylabel "$ {${DoubleBackslash}displaystyle ${DoubleBackslash}frac{dN_{${DoubleBackslash}gamma}}{d^2${DoubleBackslash}mathbf{x}_T d^2${DoubleBackslash}mathbf{p}_T dy_p}} $" offset 1.5,0,0 rotate by 90
    set xlabel "$ p_T/(T{${DoubleBackslash}tau}^{1/3})_{${DoubleBackslash}infty}^{3/2} $"
    set object 1 rectangle from graph 0,0 to graph 1,1 fc rgb "#04AA40" fillstyle solid 0.0 noborder
    set tics front
    
    p "DATA/PHOTON/LAMBDA_5/pTSpectrum_LeadingOrderRatePhotons${StepCounter5Photon[2]}.txt" u (\$1/(${TauThirdTInfty5})**(3.0/2.0)):(QSqr*NuGamma/(2.0*pi)**3*\$2) ls 4 t "", \
    "DATA/PHOTON/LAMBDA_10/pTSpectrum_LeadingOrderRatePhotons${StepCounter10Photon[2]}.txt" u (\$1/(${TauThirdTInfty10})**(3.0/2.0)):(QSqr*NuGamma/(2.0*pi)**3*\$2) ls 5 t "", \
    "DATA/PHOTON/LAMBDA_20/pTSpectrum_LeadingOrderRatePhotons${StepCounter20Photon[2]}.txt" u (\$1/(${TauThirdTInfty20})**(3.0/2.0)):(QSqr*NuGamma/(2.0*pi)**3*\$2) ls 6 t ""
    
    unset multiplot
END
)

# Save the gnuplot script to a file
echo "$gnuplot_script" > ${filenamePhoton}.gp


# Run gnuplot with the script file
gnuplot ${filenameDilepton}.gp
latex ${filenameDilepton}.tex
dvips -o ${filenameDilepton}.ps ${filenameDilepton}.dvi
ps2eps -f --loose ${filenameDilepton}.ps
epstopdf ${filenameDilepton}.eps

# Run gnuplot with the script file
gnuplot ${filenamePhoton}.gp
latex ${filenamePhoton}.tex
dvips -o ${filenamePhoton}.ps ${filenamePhoton}.dvi
ps2eps -f --loose ${filenamePhoton}.ps
epstopdf ${filenamePhoton}.eps


# cleanup
rm *.gp *.tex *.log *.aux *.eps *.ps *.dvi

==> anc/figure1/DATA/DILEPTON/EvolutionParametersCompact.txt <==
#1:StepCounter[lambda=5] 2:tau[lambda=5] 3:T(\tau)[lambda=5] 4:wTilde[lambda=5] 5:StepCounter[lambda=10] 6:tau[lambda=10] 7:T(\tau)[lambda=10] 8:wTilde[lambda=10] 9:StepCounter[lambda=20] 10:tau[lambda=20] 11:T(\tau)[lambda=20] 12:wTilde[lambda=20]
15800 115.478 0.150329 0.508604 20000 38.1432 0.166491 0.508336 25350 13.4206 0.182735 0.507397
17600 309.591 0.112433 1.01981 23250 102.506 0.124353 1.02035 31500 36.2005 0.136291 1.02079

==> anc/figure1/DATA/DILEPTON/LAMBDA_10/Yield_dNMdM_LO_23250.txt <==
#[1]Q [2]dN / MdM dy_q d2xT
0.0078125 4.39354e-05
0.0234375 4.38548e-05
0.0390625 4.33791e-05
0.0546875 4.2371e-05
0.0703125 4.09043e-05
0.0859375 3.90915e-05
0.101562 3.70572e-05
0.117188 3.49123e-05
0.132812 3.27418e-05
0.148438 3.06019e-05
0.164062 2.85312e-05
0.179688 2.65465e-05
0.195312 2.46612e-05
0.210938 2.28774e-05
0.226562 2.11976e-05
0.242188 1.96214e-05
0.257812 1.8146e-05
0.273438 1.67686e-05
0.289062 1.54832e-05
0.304688 1.42864e-05
0.320312 1.31745e-05
0.335938 1.21442e-05
0.351562 1.11882e-05
0.367188 1.03034e-05
0.382812 9.48478e-06
0.398438 8.72808e-06
0.414062 8.03076e-06
0.429688 7.38647e-06
0.445312 6.7924e-06
0.460938 6.24501e-06
0.476562 5.74144e-06
0.492188 5.27762e-06
0.507812 4.85083e-06
0.523438 4.45862e-06
0.539062 4.09843e-06
0.554688 3.76664e-06
0.570312 3.46215e-06
0.585938 3.18261e-06
0.601562 2.92523e-06
0.617188 2.68973e-06
0.632812 2.47299e-06
0.648438 2.27415e-06
0.664062 2.0912e-06
0.679688 1.92381e-06
0.695312 1.76993e-06
0.710938 1.62859e-06
0.726562 1.49889e-06
0.742188 1.37998e-06
0.757812 1.27056e-06
0.773438 1.17019e-06
0.789062 1.07791e-06
0.804688 9.93301e-07
0.820312 9.15608e-07
0.835938 8.44094e-07
0.851562 7.78383e-07
0.867188 7.18175e-07
0.882812 6.62735e-07
0.898438 6.11684e-07
0.914062 5.64915e-07
0.929688 5.21775e-07
0.945312 4.82188e-07
0.960938 4.4556e-07
0.976562 4.12027e-07
0.992188 3.81108e-07
1.00781 3.52642e-07
1.02344 3.26331e-07
1.03906 3.02166e-07
1.05469 2.79873e-07
1.07031 2.59305e-07
1.08594 2.40373e-07
1.10156 2.22925e-07
1.11719 2.06793e-07
1.13281 1.91877e-07
1.14844 1.78115e-07
1.16406 1.65404e-07
1.17969 1.53687e-07
1.19531 1.42808e-07
1.21094 1.32783e-07
1.22656 1.23487e-07
1.24219 1.14892e-07
1.25781 1.06935e-07
1.27344 9.9575e-08
1.28906 9.27753e-08
1.30469 8.64357e-08
1.32031 8.06039e-08
1.33594 7.51587e-08
1.35156 7.01259e-08
1.36719 6.54574e-08
1.38281 6.11118e-08
1.39844 5.70775e-08
1.41406 5.33413e-08
1.42969 4.98671e-08
1.44531 4.66219e-08
1.46094 4.36261e-08
1.47656 4.08225e-08
1.49219 3.82326e-08
1.50781 3.57896e-08
1.52344 3.35503e-08
1.53906 3.14386e-08
1.55469 2.94739e-08
1.57031 2.76534e-08
1.58594 2.59445e-08
1.60156 2.43514e-08
1.61719 2.28678e-08
1.63281 2.148e-08
1.64844 2.0187e-08
1.66406 1.89781e-08
1.67969 1.78461e-08
1.69531 1.67874e-08
1.71094 1.5802e-08
1.72656 1.48745e-08
1.74219 1.401e-08
1.75781 1.31957e-08
1.77344 1.24393e-08
1.78906 1.17241e-08
1.80469 1.10578e-08
1.82031 1.04337e-08
1.83594 9.84605e-09
1.85156 9.29084e-09
1.86719 8.77491e-09
1.88281 8.29139e-09
1.89844 7.83466e-09
1.91406 7.4033e-09
1.92969 7.00184e-09
1.94531 6.62067e-09
1.96094 6.26503e-09
1.97656 5.9312e-09
1.99219 5.61168e-09
2.00781 5.31571e-09
2.02344 5.03686e-09
2.03906 4.77299e-09
2.05469 4.52339e-09
2.07031 4.28916e-09
2.08594 4.06739e-09
2.10156 3.85978e-09
2.11719 3.66271e-09
2.13281 3.47555e-09
2.14844 3.30012e-09
2.16406 3.13426e-09
2.17969 2.9779e-09
2.19531 2.82994e-09
2.21094 2.68993e-09
2.22656 2.55869e-09
2.24219 2.43145e-09
2.25781 2.31431e-09
2.27344 2.20195e-09
2.28906 2.09481e-09
2.30469 1.99418e-09
2.32031 1.89955e-09
2.33594 1.80897e-09
2.35156 1.72348e-09
2.36719 1.64282e-09
2.38281 1.56577e-09
2.39844 1.49211e-09
2.41406 1.42325e-09
2.42969 1.35762e-09
2.44531 1.29542e-09
2.46094 1.23649e-09
2.47656 1.18004e-09
2.49219 1.12586e-09
2.50781 1.07496e-09
2.52344 1.02705e-09
2.53906 9.80478e-10
2.55469 9.37588e-10
2.57031 8.95704e-10
2.58594 8.56039e-10
2.60156 8.18152e-10
2.61719 7.82657e-10
2.63281 7.48511e-10
2.64844 7.16168e-10
2.66406 6.84905e-10
2.67969 6.55742e-10
2.69531 6.27403e-10
2.71094 6.00791e-10
2.72656 5.7547e-10
2.74219 5.51116e-10
2.75781 5.28121e-10
2.77344 5.05844e-10
2.78906 4.84814e-10
2.80469 4.64614e-10
2.82031 4.44894e-10
2.83594 4.26803e-10
2.85156 4.09151e-10
2.86719 3.92412e-10
2.88281 3.76351e-10
2.89844 3.60888e-10
2.91406 3.4641e-10
2.92969 3.32376e-10
2.94531 3.19126e-10
2.96094 3.06203e-10
2.97656 2.9429e-10
2.99219 2.8236e-10
3.00781 2.71066e-10
3.02344 2.60547e-10
3.03906 2.50277e-10
3.05469 2.40397e-10
3.07031 2.3102e-10
3.08594 2.22082e-10
3.10156 2.13395e-10
3.11719 2.04897e-10
3.13281 1.97307e-10
3.14844 1.8962e-10
3.16406 1.82457e-10
3.17969 1.75392e-10
3.19531 1.68846e-10
3.21094 1.62311e-10
3.22656 1.56257e-10
3.24219 1.50358e-10
3.25781 1.4475e-10
3.27344 1.39202e-10
3.28906 1.34063e-10
3.30469 1.29068e-10
3.32031 1.24281e-10
3.33594 1.19676e-10
3.35156 1.15226e-10
3.36719 1.111e-10
3.38281 1.07e-10
3.39844 1.02997e-10
3.41406 9.93927e-11
3.42969 9.57502e-11
3.44531 9.22849e-11
3.46094 8.88837e-11
3.47656 8.56965e-11
3.49219 8.2609e-11
3.50781 7.97131e-11
3.52344 7.68094e-11
3.53906 7.41023e-11
3.55469 7.14665e-11
3.57031 6.8944e-11
3.58594 6.65038e-11
3.60156 6.41309e-11
3.61719 6.18248e-11
3.63281 5.96973e-11
3.64844 5.76239e-11
3.66406 5.56354e-11
3.67969 5.36653e-11
3.69531 5.18226e-11
3.71094 5.0031e-11
3.72656 4.83066e-11
3.74219 4.66464e-11
3.75781 4.50233e-11
3.77344 4.35319e-11
3.78906 4.20654e-11
3.80469 4.06125e-11
3.82031 3.91854e-11
3.83594 3.78951e-11
3.85156 3.66174e-11
3.86719 3.53811e-11
3.88281 3.41539e-11
3.89844 3.30261e-11
3.91406 3.19141e-11
3.92969 3.08303e-11
3.94531 2.98312e-11
3.96094 2.88383e-11
3.97656 2.78458e-11
3.99219 2.69489e-11
4.00781 2.6053e-11
4.02344 2.51918e-11
4.03906 2.43384e-11
4.05469 2.35623e-11
4.07031 2.28138e-11
4.08594 2.20378e-11
4.10156 2.12971e-11
4.11719 2.06348e-11
4.13281 1.99908e-11
4.14844 1.93118e-11
4.16406 1.86901e-11
4.17969 1.81108e-11
4.19531 1.74976e-11
4.21094 1.69592e-11
4.22656 1.63678e-11
4.24219 1.58681e-11
4.25781 1.53596e-11
4.27344 1.48688e-11
4.28906 1.44181e-11
4.30469 1.39491e-11
4.32031 1.34918e-11
4.33594 1.30546e-11
4.35156 1.26531e-11
4.36719 1.2231e-11
4.38281 1.18577e-11
4.39844 1.14913e-11
4.41406 1.11355e-11
4.42969 1.07974e-11
4.44531 1.04421e-11
4.46094 1.01021e-11
4.47656 9.80099e-12
4.49219 9.50651e-12
4.50781 9.20335e-12
4.52344 8.91868e-12
4.53906 8.64895e-12
4.55469 8.37651e-12
4.57031 8.11535e-12
4.58594 7.85792e-12
4.60156 7.61849e-12
4.61719 7.3919e-12
4.63281 7.17354e-12
4.64844 6.94759e-12
4.66406 6.72819e-12
4.67969 6.53374e-12
4.69531 6.32544e-12
4.71094 6.13652e-12
4.72656 5.94919e-12
4.74219 5.76782e-12
4.75781 5.59501e-12
4.77344 5.42326e-12
4.78906 5.26647e-12
4.80469 5.10129e-12
4.82031 4.94962e-12
4.83594 4.80334e-12
4.85156 4.66072e-12
4.86719 4.51154e-12
4.88281 4.37503e-12
4.89844 4.25435e-12
4.91406 4.1264e-12
4.92969 3.99471e-12
4.94531 3.88528e-12
4.96094 3.76453e-12
4.97656 3.65132e-12
4.99219 3.54708e-12
5.00781 3.44021e-12
5.02344 3.33567e-12
5.03906 3.23949e-12
5.05469 3.15091e-12
5.07031 3.05894e-12
5.08594 2.96037e-12
5.10156 2.87636e-12
5.11719 2.79432e-12
5.13281 2.7141e-12
5.14844 2.63401e-12
5.16406 2.55832e-12
5.17969 2.48228e-12
5.19531 2.40473e-12
5.21094 2.3366e-12
5.22656 2.26851e-12
5.24219 2.20117e-12
5.25781 2.13232e-12
5.27344 2.07627e-12
5.28906 2.02187e-12
5.30469 1.96016e-12
5.32031 1.90056e-12
5.33594 1.84996e-12
5.35156 1.79355e-12
5.36719 1.74826e-12
5.38281 1.69243e-12
5.39844 1.64737e-12
5.41406 1.59878e-12
5.42969 1.55334e-12
5.44531 1.50879e-12
5.46094 1.46656e-12
5.47656 1.42405e-12
5.49219 1.38235e-12
5.50781 1.3415e-12
5.52344 1.30383e-12
5.53906 1.26721e-12
5.55469 1.2321e-12
5.57031 1.19517e-12
5.58594 1.16341e-12
5.60156 1.12988e-12
5.61719 1.09818e-12
5.63281 1.06867e-12
5.64844 1.03589e-12
5.66406 1.00676e-12
5.67969 9.80486e-13
5.69531 9.51729e-13
5.71094 9.24162e-13
5.72656 8.99343e-13
5.74219 8.74595e-13
5.75781 8.50678e-13
5.77344 8.26878e-13
5.78906 8.01987e-13
5.80469 7.78389e-13
5.82031 7.57837e-13
5.83594 7.36757e-13
5.85156 7.15955e-13
5.86719 6.95373e-13
5.88281 6.76986e-13
5.89844 6.5923e-13
5.91406 6.39564e-13
5.92969 6.21449e-13
5.94531 6.04889e-13
5.96094 5.8776e-13
5.97656 5.73621e-13
5.99219 5.56252e-13
6.00781 5.39977e-13
6.02344 5.26078e-13
6.03906 5.12751e-13
6.05469 4.97807e-13
6.07031 4.83647e-13
6.08594 4.71275e-13
6.10156 4.57903e-13
6.11719 4.44695e-13
6.13281 4.3178e-13
6.14844 4.21037e-13
6.16406 4.09565e-13
6.17969 3.96754e-13
6.19531 3.85817e-13
6.21094 3.76628e-13
6.22656 3.66076e-13
6.24219 3.56457e-13
6.25781 3.46998e-13
6.27344 3.37253e-13
6.28906 3.26498e-13
6.30469 3.19099e-13
6.32031 3.10822e-13
6.33594 3.02513e-13
6.35156 2.94025e-13
6.36719 2.8673e-13
6.38281 2.78307e-13
6.39844 2.70838e-13
6.41406 2.63169e-13
6.42969 2.56022e-13
6.44531 2.48654e-13
6.46094 2.42896e-13
6.47656 2.3533e-13
6.49219 2.29058e-13
6.50781 2.23936e-13
6.52344 2.17637e-13
6.53906 2.11763e-13
6.55469 2.05943e-13
6.57031 2.00349e-13
6.58594 1.94493e-13
6.60156 1.89496e-13
6.61719 1.85003e-13
6.63281 1.79615e-13
6.64844 1.7445e-13
6.66406 1.70167e-13
6.67969 1.6537e-13
6.69531 1.61171e-13
6.71094 1.56989e-13
6.72656 1.53307e-13
6.74219 1.48108e-13
6.75781 1.44838e-13
6.77344 1.40948e-13
6.78906 1.37302e-13
6.80469 1.33156e-13
6.82031 1.29661e-13
6.83594 1.26173e-13
6.85156 1.22524e-13
6.86719 1.19826e-13
6.88281 1.16269e-13
6.89844 1.14128e-13
6.91406 1.1011e-13
6.92969 1.07106e-13
6.94531 1.04488e-13
6.96094 1.01736e-13
6.97656 9.92695e-14
6.99219 9.6325e-14
7.00781 9.38005e-14
7.02344 9.12546e-14
7.03906 8.86637e-14
7.05469 8.66168e-14
7.07031 8.4077e-14
7.08594 8.1739e-14
7.10156 7.96704e-14
7.11719 7.78314e-14
7.13281 7.57153e-14
7.14844 7.35659e-14
7.16406 7.16773e-14
7.17969 6.99034e-14
7.19531 6.79466e-14
7.21094 6.63839e-14
7.22656 6.4309e-14
7.24219 6.27461e-14
7.25781 6.13427e-14
7.27344 5.94963e-14
7.28906 5.82083e-14
7.30469 5.65353e-14
7.32031 5.49624e-14
7.33594 5.33384e-14
7.35156 5.23064e-14
7.36719 5.07261e-14
7.38281 4.93333e-14
7.39844 4.80928e-14
7.41406 4.69415e-14
7.42969 4.55175e-14
7.44531 4.44199e-14
7.46094 4.33412e-14
7.47656 4.20979e-14
7.49219 4.10619e-14
7.50781 4.00354e-14
7.52344 3.88765e-14
7.53906 3.79799e-14
7.55469 3.68271e-14
7.57031 3.60226e-14
7.58594 3.50343e-14
7.60156 3.41764e-14
7.61719 3.31914e-14
7.63281 3.24206e-14
7.64844 3.15175e-14
7.66406 3.06642e-14
7.67969 2.98889e-14
7.69531 2.91146e-14
7.71094 2.83158e-14
7.72656 2.7712e-14
7.74219 2.69617e-14
7.75781 2.62093e-14
7.77344 2.54975e-14
7.78906 2.48813e-14
7.80469 2.41429e-14
7.82031 2.36198e-14
7.83594 2.3069e-14
7.85156 2.24083e-14
7.86719 2.18269e-14
7.88281 2.12758e-14
7.89844 2.06584e-14
7.91406 2.02695e-14
7.92969 1.96792e-14
7.94531 1.92374e-14
7.96094 1.86251e-14
7.97656 1.81111e-14
7.99219 1.7616e-14
8.00781 1.71978e-14
8.02344 1.67128e-14
8.03906 1.63621e-14
8.05469 1.59275e-14
8.07031 1.55612e-14
8.08594 1.51155e-14
8.10156 1.47131e-14
8.11719 1.43276e-14
8.13281 1.39188e-14
8.14844 1.36582e-14
8.16406 1.32222e-14
8.17969 1.29362e-14
8.19531 1.25754e-14
8.21094 1.22555e-14
8.22656 1.20005e-14
8.24219 1.16224e-14
8.25781 1.13257e-14
8.27344 1.1022e-14
8.28906 1.07526e-14
8.30469 1.04473e-14
8.32031 1.02704e-14
8.33594 9.97249e-15
8.35156 9.72384e-15
8.36719 9.45135e-15
8.38281 9.18144e-15
8.39844 8.9817e-15
8.41406 8.7219e-15
8.42969 8.50612e-15
8.44531 8.3035e-15
8.46094 8.09023e-15
8.47656 7.84406e-15
8.49219 7.65648e-15
8.50781 7.49986e-15
8.52344 7.29969e-15
8.53906 7.13098e-15
8.55469 6.93487e-15
8.57031 6.77679e-15
8.58594 6.54465e-15
8.60156 6.39395e-15
8.61719 6.26389e-15
8.63281 6.09013e-15
8.64844 5.91476e-15
8.66406 5.78976e-15
8.67969 5.6066e-15
8.69531 5.44947e-15
8.71094 5.35506e-15
8.72656 5.20962e-15
8.74219 5.07558e-15
8.75781 4.94145e-15
8.77344 4.82641e-15
8.78906 4.69449e-15
8.80469 4.56424e-15
8.82031 4.47328e-15
8.83594 4.34615e-15
8.85156 4.21944e-15
8.86719 4.12787e-15
8.88281 4.01332e-15
8.89844 3.92261e-15
8.91406 3.8137e-15
8.92969 3.70219e-15
8.94531 3.62964e-15
8.96094 3.52049e-15
8.97656 3.44325e-15
8.99219 3.34399e-15
9.00781 3.2607e-15
9.02344 3.17714e-15
9.03906 3.10053e-15
9.05469 3.01461e-15
9.07031 2.96032e-15
9.08594 2.87343e-15
9.10156 2.80487e-15
9.11719 2.73381e-15
9.13281 2.66552e-15
9.14844 2.573e-15
9.16406 2.52883e-15
9.17969 2.47039e-15
9.19531 2.39319e-15
9.21094 2.33329e-15
9.22656 2.25711e-15
9.24219 2.22645e-15
9.25781 2.16381e-15
9.27344 2.11745e-15
9.28906 2.06459e-15
9.30469 2.02565e-15
9.32031 1.95959e-15
9.33594 1.9132e-15
9.35156 1.87436e-15
9.36719 1.80817e-15
9.38281 1.7481e-15
9.39844 1.71244e-15
9.41406 1.67151e-15
9.42969 1.63581e-15
9.44531 1.58561e-15
9.46094 1.56002e-15
9.47656 1.50442e-15
9.49219 1.46562e-15
9.50781 1.43296e-15
9.52344 1.40365e-15
9.53906 1.36398e-15
9.55469 1.32665e-15
9.57031 1.28981e-15
9.58594 1.258e-15
9.60156 1.21934e-15
9.61719 1.19467e-15
9.63281 1.16782e-15
9.64844 1.13557e-15
9.66406 1.11497e-15
9.67969 1.0826e-15
9.69531 1.04961e-15
9.71094 1.03062e-15
9.72656 1.0025e-15
9.74219 9.76612e-16
9.75781 9.53129e-16
9.77344 9.25016e-16
9.78906 9.09086e-16
9.80469 8.87453e-16
9.82031 8.59398e-16
9.83594 8.42619e-16
9.85156 8.14564e-16
9.86719 7.96417e-16
9.88281 7.70994e-16
9.89844 7.60262e-16
9.91406 7.36822e-16
9.92969 7.19541e-16
9.94531 7.05675e-16
9.96094 6.80468e-16
9.97656 6.61906e-16
9.99219 6.46734e-16
10.0078 6.3372e-16
10.0234 6.16871e-16
10.0391 6.01653e-16
10.0547 5.86815e-16
10.0703 5.67358e-16
10.0859 5.59229e-16
10.1016 5.43583e-16
10.1172 5.26506e-16
10.1328 5.14098e-16
10.1484 5.02241e-16
10.1641 4.90702e-16
10.1797 4.80344e-16
10.1953 4.65911e-16
10.2109 4.50091e-16
10.2266 4.38388e-16
10.2422 4.28891e-16
10.2578 4.20283e-16
10.2734 4.09172e-16
10.2891 3.9642e-16
10.3047 3.91586e-16
10.3203 3.75922e-16
10.3359 3.69378e-16
10.3516 3.59846e-16
10.3672 3.47394e-16
10.3828 3.40239e-16
10.3984 3.32091e-16
10.4141 3.25337e-16
10.4297 3.20916e-16
10.4453 3.10045e-16
10.4609 3.04688e-16
10.4766 2.9233e-16
10.4922 2.88933e-16
10.5078 2.80293e-16
10.5234 2.73318e-16
10.5391 2.63833e-16
10.5547 2.5795e-16
10.5703 2.51168e-16
10.5859 2.42355e-16
10.6016 2.38028e-16
10.6172 2.34479e-16
10.6328 2.26129e-16
10.6484 2.22357e-16
10.6641 2.16555e-16
10.6797 2.09968e-16
10.6953 2.03736e-16
10.7109 1.99546e-16
10.7266 1.96316e-16
10.7422 1.89786e-16
10.7578 1.84846e-16
10.7734 1.81362e-16
10.7891 1.76464e-16
10.8047 1.70243e-16
10.8203 1.67149e-16
10.8359 1.6436e-16
10.8516 1.58087e-16
10.8672 1.55595e-16
10.8828 1.50773e-16
10.8984 1.46708e-16
10.9141 1.44424e-16
10.9297 1.40376e-16
10.9453 1.36023e-16
10.9609 1.33009e-16
10.9766 1.29322e-16
10.9922 1.25336e-16
11.0078 1.23537e-16
11.0234 1.19674e-16
11.0391 1.17273e-16
11.0547 1.14143e-16
11.0703 1.1053e-16
11.0859 1.08331e-16
11.1016 1.0461e-16
11.1172 1.04301e-16
11.1328 1.00117e-16
11.1484 9.77958e-17
11.1641 9.5196e-17
11.1797 9.36679e-17
11.1953 9.12043e-17
11.2109 8.85432e-17
11.2266 8.60645e-17
11.2422 8.4187e-17
11.2578 8.19891e-17
11.2734 7.98321e-17
11.2891 7.73862e-17
11.3047 7.61832e-17
11.3203 7.50624e-17
11.3359 7.19246e-17
11.3516 7.05622e-17
11.3672 6.89891e-17
11.3828 6.64229e-17
11.3984 6.51496e-17
11.4141 6.3423e-17
11.4297 6.27125e-17
11.4453 6.09478e-17
11.4609 5.86947e-17
11.4766 5.7598e-17
11.4922 5.55915e-17
11.5078 5.44313e-17
11.5234 5.37962e-17
11.5391 5.17706e-17
11.5547 4.99099e-17
11.5703 4.91956e-17
11.5859 4.8113e-17
11.6016 4.71902e-17
11.6172 4.55919e-17
11.6328 4.43867e-17
11.6484 4.33858e-17
11.6641 4.29806e-17
11.6797 4.10513e-17
11.6953 4.01585e-17
11.7109 3.91315e-17
11.7266 3.82158e-17
11.7422 3.71355e-17
11.7578 3.66634e-17
11.7734 3.50221e-17
11.7891 3.42011e-17
11.8047 3.39695e-17
11.8203 3.30329e-17
11.8359 3.17369e-17
11.8516 3.10015e-17
11.8672 3.04191e-17
11.8828 2.97582e-17
11.8984 2.87215e-17
11.9141 2.78654e-17
11.9297 2.73497e-17
11.9453 2.66322e-17
11.9609 2.59619e-17
11.9766 2.56081e-17
11.9922 2.4719e-17
12.0078 2.42786e-17
12.0234 2.3687e-17
12.0391 2.30206e-17
12.0547 2.23692e-17
12.0703 2.15909e-17
12.0859 2.14154e-17
12.1016 2.07789e-17
12.1172 2.00422e-17
12.1328 1.96792e-17
12.1484 1.93681e-17
12.1641 1.8809e-17
12.1797 1.82976e-17
12.1953 1.76276e-17
12.2109 1.72387e-17
12.2266 1.69238e-17
12.2422 1.64329e-17
12.2578 1.637e-17
12.2734 1.56145e-17
12.2891 1.52763e-17
12.3047 1.48671e-17
12.3203 1.45929e-17
12.3359 1.41226e-17
12.3516 1.39383e-17
12.3672 1.33403e-17
12.3828 1.32042e-17
12.3984 1.27833e-17
12.4141 1.2551e-17
12.4297 1.22334e-17
12.4453 1.18266e-17
12.4609 1.13994e-17
12.4766 1.11668e-17
12.4922 1.09024e-17
12.5078 1.07489e-17
12.5234 1.03444e-17
12.5391 1.023e-17
12.5547 9.87636e-18
12.5703 9.50844e-18
12.5859 9.48138e-18
12.6016 9.0945e-18
12.6172 8.94019e-18
12.6328 8.65227e-18
12.6484 8.40902e-18
12.6641 8.34726e-18
12.6797 8.11505e-18
12.6953 7.84514e-18
12.7109 7.7643e-18
12.7266 7.55506e-18
12.7422 7.31694e-18
12.7578 7.07812e-18
12.7734 6.97321e-18
12.7891 6.69932e-18
12.8047 6.56994e-18
12.8203 6.39754e-18
12.8359 6.23713e-18
12.8516 6.0769e-18
12.8672 5.97456e-18
12.8828 5.80645e-18
12.8984 5.59059e-18
12.9141 5.51618e-18
12.9297 5.42772e-18
12.9453 5.21506e-18
12.9609 5.11057e-18
12.9766 5.00995e-18
12.9922 4.89263e-18
13.0078 4.71235e-18
13.0234 4.5557e-18
13.0391 4.4965e-18
13.0547 4.3737e-18
13.0703 4.24293e-18
13.0859 4.17779e-18
13.1016 4.10085e-18
13.1172 4.0062e-18
13.1328 3.87595e-18
13.1484 3.76005e-18
13.1641 3.63803e-18
13.1797 3.61501e-18
13.1953 3.50605e-18
13.2109 3.39686e-18
13.2266 3.30094e-18
13.2422 3.20523e-18
13.2578 3.1698e-18
13.2734 3.08908e-18
13.2891 2.99579e-18
13.3047 2.89954e-18
13.3203 2.84866e-18
13.3359 2.7852e-18
13.3516 2.73024e-18
13.3672 2.65605e-18
13.3828 2.59579e-18
13.3984 2.55649e-18
13.4141 2.49144e-18
13.4297 2.38361e-18
13.4453 2.33549e-18
13.4609 2.24901e-18
13.4766 2.17065e-18
13.4922 2.13433e-18
13.5078 2.10175e-18
13.5234 2.05622e-18
13.5391 2.01509e-18
13.5547 1.95133e-18
13.5703 1.88836e-18
13.5859 1.86294e-18
13.6016 1.81371e-18
13.6172 1.74577e-18
13.6328 1.70478e-18
13.6484 1.67885e-18
13.6641 1.64712e-18
13.6797 1.5575e-18
13.6953 1.54174e-18
13.7109 1.49245e-18
13.7266 1.46092e-18
13.7422 1.44637e-18
13.7578 1.40379e-18
13.7734 1.3332e-18
13.7891 1.32409e-18
13.8047 1.29289e-18
13.8203 1.26007e-18
13.8359 1.23182e-18
13.8516 1.199e-18
13.8672 1.17166e-18
13.8828 1.13099e-18
13.8984 1.1311e-18
13.9141 1.09452e-18
13.9297 1.05469e-18
13.9453 1.03252e-18
13.9609 1.00575e-18
13.9766 9.77966e-19
13.9922 9.61896e-19
14.0078 9.24912e-19
14.0234 9.00255e-19
14.0391 8.69371e-19
14.0547 8.52432e-19
14.0703 8.41091e-19
14.0859 8.11831e-19
14.1016 7.9003e-19
14.1172 7.77812e-19
14.1328 7.49547e-19
14.1484 7.26686e-19
14.1641 7.17397e-19
14.1797 6.95764e-19
14.1953 6.82326e-19
14.2109 6.73801e-19
14.2266 6.53106e-19
14.2422 6.45243e-19
14.2578 6.10115e-19
14.2734 6.00692e-19
14.2891 5.89972e-19
14.3047 5.58902e-19
14.3203 5.59833e-19
14.3359 5.39742e-19
14.3516 5.24273e-19
14.3672 5.04882e-19
14.3828 5.04992e-19
14.3984 4.9201e-19
14.4141 4.91359e-19
14.4297 4.71469e-19
14.4453 4.61171e-19
14.4609 4.4583e-19
14.4766 4.34566e-19
14.4922 4.20437e-19
14.5078 4.11276e-19
14.5234 3.95244e-19
14.5391 3.83599e-19
14.5547 3.83256e-19
14.5703 3.69466e-19
14.5859 3.60695e-19
14.6016 3.50609e-19
14.6172 3.46297e-19
14.6328 3.32734e-19
14.6484 3.30567e-19
14.6641 3.12075e-19
14.6797 3.12273e-19
14.6953 3.03721e-19
14.7109 2.86957e-19
14.7266 2.86977e-19
14.7422 2.79197e-19
14.7578 2.71125e-19
14.7734 2.62797e-19
14.7891 2.62176e-19
14.8047 2.5287e-19
14.8203 2.4362e-19
14.8359 2.42017e-19
14.8516 2.35552e-19
14.8672 2.32367e-19
14.8828 2.2282e-19
14.8984 2.20745e-19
14.9141 2.1278e-19
14.9297 2.05095e-19
14.9453 2.02693e-19
14.9609 1.99238e-19
14.9766 1.89211e-19
14.9922 1.87997e-19
15.0078 1.80951e-19
15.0234 1.78967e-19
15.0391 1.71153e-19
15.0547 1.6872e-19
15.0703 1.63329e-19
15.0859 1.61837e-19
15.1016 1.55851e-19
15.1172 1.50187e-19
15.1328 1.46622e-19
15.1484 1.44619e-19
15.1641 1.37604e-19
15.1797 1.34426e-19
15.1953 1.30015e-19
15.2109 1.29578e-19
15.2266 1.25322e-19
15.2422 1.2329e-19
15.2578 1.18794e-19
15.2734 1.15656e-19
15.2891 1.15812e-19
15.3047 1.11442e-19
15.3203 1.08155e-19
15.3359 1.03968e-19
15.3516 1.03221e-19
15.3672 1.01663e-19
15.3828 9.79381e-20
15.3984 9.58639e-20
15.4141 9.22419e-20
15.4297 9.03967e-20
15.4453 8.7926e-20
15.4609 8.52839e-20
15.4766 8.37124e-20
15.4922 8.25655e-20
15.5078 8.04144e-20
15.5234 7.71257e-20
15.5391 7.67545e-20
15.5547 7.34373e-20
15.5703 7.1041e-20
15.5859 6.98563e-20
15.6016 6.85384e-20
15.6172 6.61779e-20
15.6328 6.38438e-20
15.6484 6.45353e-20
15.6641 6.08642e-20
15.6797 5.9684e-20
15.6953 5.90709e-20
15.7109 5.73457e-20
15.7266 5.55734e-20
15.7422 5.42859e-20
15.7578 5.09271e-20
15.7734 5.1026e-20
15.7891 5.03194e-20
15.8047 4.93241e-20
15.8203 4.79526e-20
15.8359 4.62618e-20
15.8516 4.54682e-20
15.8672 4.36109e-20
15.8828 4.358e-20
15.8984 4.15575e-20
15.9141 4.12718e-20
15.9297 3.9223e-20
15.9453 3.84975e-20
15.9609 3.78246e-20
15.9766 3.63651e-20
15.9922 3.47971e-20
16.0078 3.54584e-20
16.0234 3.34015e-20
16.0391 3.33069e-20
16.0547 3.31441e-20
16.0703 3.14034e-20
16.0859 3.12223e-20
16.1016 3.04485e-20
16.1172 2.96369e-20
16.1328 2.9021e-20
16.1484 2.82949e-20
16.1641 2.69206e-20
16.1797 2.66337e-20
16.1953 2.55141e-20
16.2109 2.51673e-20
16.2266 2.45102e-20
16.2422 2.36277e-20
16.2578 2.35293e-20
16.2734 2.27141e-20
16.2891 2.18691e-20
16.3047 2.13194e-20
16.3203 2.03672e-20
16.3359 2.06023e-20
16.3516 2.00675e-20
16.3672 1.95424e-20
16.3828 1.90279e-20
16.3984 1.84343e-20
16.4141 1.77733e-20
16.4297 1.73045e-20
16.4453 1.69633e-20
16.4609 1.64468e-20
16.4766 1.64435e-20
16.4922 1.5838e-20
16.5078 1.49268e-20
16.5234 1.52739e-20
16.5391 1.42719e-20
16.5547 1.44565e-20
16.5703 1.40974e-20
16.5859 1.33743e-20
16.6016 1.27721e-20
16.6172 1.26585e-20
16.6328 1.30807e-20
16.6484 1.19737e-20
16.6641 1.20136e-20
16.6797 1.16368e-20
16.6953 1.10574e-20
16.7109 1.10023e-20
16.7266 1.06342e-20
16.7422 1.02637e-20
16.7578 1.00096e-20
16.7734 9.77936e-21
16.7891 9.48604e-21
16.8047 9.57069e-21
16.8203 9.11919e-21
16.8359 9.01164e-21
16.8516 8.55606e-21
16.8672 8.31474e-21
16.8828 8.22275e-21
16.8984 8.08788e-21
16.9141 7.81807e-21
16.9297 7.60385e-21
16.9453 7.40678e-21
16.9609 7.2959e-21
16.9766 7.06588e-21
16.9922 6.86137e-21
17.0078 6.70957e-21
17.0234 6.59252e-21
17.0391 6.46797e-21
17.0547 6.20425e-21
17.0703 6.11607e-21
17.0859 5.99052e-21
17.1016 5.63503e-21
17.1172 5.60192e-21
17.1328 5.46238e-21
17.1484 5.20566e-21
17.1641 5.0869e-21
17.1797 5.14215e-21
17.1953 4.90361e-21
17.2109 4.81802e-21
17.2266 4.57769e-21
17.2422 4.46449e-21
17.2578 4.3026e-21
17.2734 4.32348e-21
17.2891 4.15677e-21
17.3047 3.89819e-21
17.3203 4.10085e-21
17.3359 3.85825e-21
17.3516 3.69925e-21
17.3672 3.6329e-21
17.3828 3.54129e-21
17.3984 3.43723e-21
17.4141 3.41941e-21
17.4297 3.32101e-21
17.4453 3.28909e-21
17.4609 3.14201e-21
17.4766 3.10662e-21
17.4922 2.88116e-21
17.5078 2.85016e-21
17.5234 2.82037e-21
17.5391 2.77553e-21
17.5547 2.67922e-21
17.5703 2.53412e-21
17.5859 2.53962e-21
17.6016 2.51455e-21
17.6172 2.38756e-21
17.6328 2.39977e-21
17.6484 2.3778e-21
17.6641 2.22166e-21
17.6797 2.19253e-21
17.6953 2.1444e-21
17.7109 2.07559e-21
17.7266 1.96861e-21
17.7422 1.90003e-21
17.7578 1.92902e-21
17.7734 1.84032e-21
17.7891 1.79043e-21
17.8047 1.83055e-21
17.8203 1.692e-21
17.8359 1.68287e-21
17.8516 1.65995e-21
17.8672 1.56819e-21
17.8828 1.53442e-21
17.8984 1.54668e-21
17.9141 1.46108e-21
17.9297 1.44018e-21
17.9453 1.40006e-21
17.9609 1.39076e-21
17.9766 1.32552e-21
17.9922 1.30939e-21
18.0078 1.235e-21
18.0234 1.17201e-21
18.0391 1.20845e-21
18.0547 1.17996e-21
18.0703 1.12174e-21
18.0859 1.08295e-21
18.1016 1.0384e-21
18.1172 1.03536e-21
18.1328 1.00919e-21
18.1484 1.04198e-21
18.1641 9.95782e-22
18.1797 9.09692e-22
18.1953 9.19025e-22
18.2109 9.06745e-22
18.2266 8.53538e-22
18.2422 8.53978e-22
18.2578 8.36665e-22
18.2734 7.9167e-22
18.2891 7.7378e-22
18.3047 7.44846e-22
18.3203 7.44307e-22
18.3359 7.13454e-22
18.3516 7.04204e-22
18.3672 6.85961e-22
18.3828 6.40671e-22
18.3984 6.68011e-22
18.4141 6.41194e-22
18.4297 6.26406e-22
18.4453 6.11049e-22
18.4609 5.86053e-22
18.4766 5.7288e-22
18.4922 5.50993e-22
18.5078 5.63529e-22
18.5234 5.31107e-22
18.5391 5.11856e-22
18.5547 4.8944e-22
18.5703 4.86404e-22
18.5859 4.69112e-22
18.6016 4.52709e-22
18.6172 4.57524e-22
18.6328 4.39798e-22
18.6484 4.13805e-22
18.6641 4.11221e-22
18.6797 4.09392e-22
18.6953 4.05415e-22
18.7109 3.80392e-22
18.7266 3.7272e-22
18.7422 3.65359e-22
18.7578 3.46552e-22
18.7734 3.46851e-22
18.7891 3.14859e-22
18.8047 3.2498e-22
18.8203 3.26797e-22
18.8359 3.17213e-22
18.8516 2.98782e-22
18.8672 2.96562e-22
18.8828 2.75715e-22
18.8984 2.82185e-22
18.9141 2.77294e-22
18.9297 2.74349e-22
18.9453 2.49383e-22
18.9609 2.65477e-22
18.9766 2.44046e-22
18.9922 2.43963e-22
19.0078 2.31766e-22
19.0234 2.21529e-22
19.0391 2.20187e-22
19.0547 2.16776e-22
19.0703 2.09906e-22
19.0859 2.09746e-22
19.1016 1.98974e-22
19.1172 1.96271e-22
19.1328 1.91489e-22
19.1484 1.87594e-22
19.1641 1.78081e-22
19.1797 1.78073e-22
19.1953 1.66166e-22
19.2109 1.68058e-22
19.2266 1.65442e-22
19.2422 1.53739e-22
19.2578 1.50517e-22
19.2734 1.45319e-22
19.2891 1.47562e-22
19.3047 1.41591e-22
19.3203 1.40096e-22
19.3359 1.30295e-22
19.3516 1.19429e-22
19.3672 1.27184e-22
19.3828 1.24267e-22
19.3984 1.21906e-22
19.4141 1.15341e-22
19.4297 1.14023e-22
19.4453 1.10599e-22
19.4609 1.08028e-22
19.4766 1.05326e-22
19.4922 1.03942e-22
19.5078 1.00408e-22
19.5234 1.0274e-22
19.5391 9.55509e-23
19.5547 9.08878e-23
19.5703 8.65374e-23
19.5859 9.01161e-23
19.6016 8.52664e-23
19.6172 8.36745e-23
19.6328 8.0212e-23
19.6484 7.888e-23
19.6641 7.57345e-23
19.6797 7.7868e-23
19.6953 6.86099e-23
19.7109 7.13458e-23
19.7266 6.87445e-23
19.7422 6.4451e-23
19.7578 6.5327e-23
19.7734 6.38059e-23
19.7891 6.32856e-23
19.8047 6.21107e-23
19.8203 5.96926e-23
19.8359 5.56794e-23
19.8516 5.21222e-23
19.8672 5.34901e-23
19.8828 5.34381e-23
19.8984 5.03132e-23
19.9141 4.94391e-23
19.9297 5.01593e-23
19.9453 4.60768e-23
19.9609 4.77887e-23
19.9766 4.43197e-23
19.9922 4.18235e-23
20.0078 4.16353e-23
20.0234 3.91768e-23
20.0391 3.88997e-23
20.0547 3.98068e-23
20.0703 3.86841e-23
20.0859 3.64564e-23
20.1016 3.51677e-23
20.1172 3.44081e-23
20.1328 3.42178e-23
20.1484 3.53015e-23
20.1641 3.28535e-23
20.1797 3.13968e-23
20.1953 3.1593e-23
20.2109 3.00323e-23
20.2266 2.99039e-23
20.2422 2.85166e-23
20.2578 2.80584e-23
20.2734 2.64421e-23
20.2891 2.79547e-23
20.3047 2.55526e-23
20.3203 2.59776e-23
20.3359 2.45134e-23
20.3516 2.4954e-23
20.3672 2.41794e-23
20.3828 2.35506e-23
20.3984 2.19395e-23
20.4141 2.04118e-23
20.4297 2.08455e-23
20.4453 2.08956e-23
20.4609 1.96193e-23
20.4766 2.01382e-23
20.4922 1.8433e-23
20.5078 1.88187e-23
20.5234 1.77546e-23
20.5391 1.73691e-23
20.5547 1.72926e-23
20.5703 1.57504e-23
20.5859 1.59821e-23
20.6016 1.66861e-23
20.6172 1.49278e-23
20.6328 1.53381e-23
20.6484 1.43581e-23
20.6641 1.41538e-23
20.6797 1.42962e-23
20.6953 1.37453e-23
20.7109 1.2324e-23
20.7266 1.2779e-23
20.7422 1.25792e-23
20.7578 1.17653e-23
20.7734 1.17873e-23
20.7891 1.13674e-23
20.8047 1.11168e-23
20.8203 1.09449e-23
20.8359 1.02579e-23
20.8516 1.06018e-23
20.8672 9.89097e-24
20.8828 1.0326e-23
20.8984 9.07882e-24
20.9141 9.4218e-24
20.9297 9.51147e-24
20.9453 8.29503e-24
20.9609 8.88225e-24
20.9766 8.86372e-24
20.9922 8.39218e-24
21.0078 8.29041e-24
21.0234 7.77461e-24
21.0391 8.06666e-24
21.0547 7.53739e-24
21.0703 7.56788e-24
21.0859 7.69873e-24
21.1016 7.15229e-24
21.1172 6.95025e-24
21.1328 6.95111e-24
21.1484 6.27462e-24
21.1641 6.77147e-24
21.1797 6.33321e-24
21.1953 6.06182e-24
21.2109 5.94633e-24
21.2266 5.94985e-24
21.2422 5.50129e-24
21.2578 5.47682e-24
21.2734 5.12233e-24
21.2891 5.46658e-24
21.3047 5.21089e-24
21.3203 5.31937e-24
21.3359 5.31003e-24
21.3516 4.74612e-24
21.3672 4.83551e-24
21.3828 4.33526e-24
21.3984 4.58773e-24
21.4141 4.53468e-24
21.4297 4.26297e-24
21.4453 4.42855e-24
21.4609 4.30248e-24
21.4766 4.18051e-24
21.4922 4.06221e-24
21.5078 3.9095e-24
21.5234 4.06005e-24
21.5391 3.76501e-24
21.5547 3.87513e-24
21.5703 3.43499e-24
21.5859 3.6575e-24
21.6016 3.42035e-24
21.6172 3.37786e-24
21.6328 3.32693e-24
21.6484 3.36088e-24
21.6641 3.09939e-24
21.6797 3.24461e-24
21.6953 3.13228e-24
21.7109 2.95096e-24
21.7266 3.01074e-24
21.7422 2.76367e-24
21.7578 2.95566e-24
21.7734 2.70746e-24
21.7891 2.74601e-24
21.8047 2.68272e-24
21.8203 2.80921e-24
21.8359 2.57365e-24
21.8516 2.42953e-24
21.8672 2.43299e-24
21.8828 2.59574e-24
21.8984 2.36732e-24
21.9141 2.3414e-24
21.9297 2.4099e-24
21.9453 2.20582e-24
21.9609 2.22408e-24
21.9766 2.404e-24
21.9922 2.24041e-24
22.0078 2.15117e-24
22.0234 2.09218e-24
22.0391 2.04229e-24
22.0547 2.10443e-24
22.0703 1.92037e-24
22.0859 1.92888e-24
22.1016 2.025e-24
22.1172 1.97858e-24
22.1328 1.93331e-24
22.1484 1.82389e-24
22.1641 1.86997e-24
22.1797 1.81965e-24
22.1953 1.80428e-24
22.2109 1.82788e-24
22.2266 1.9031e-24
22.2422 1.73851e-24
22.2578 1.77999e-24
22.2734 1.69293e-24
22.2891 1.63785e-24
22.3047 1.64593e-24
22.3203 1.73617e-24
22.3359 1.56513e-24
22.3516 1.64693e-24
22.3672 1.60969e-24
22.3828 1.4806e-24
22.3984 1.55767e-24
22.4141 1.49493e-24
22.4297 1.53149e-24
22.4453 1.47861e-24
22.4609 1.42679e-24
22.4766 1.40907e-24
22.4922 1.40988e-24
22.5078 1.39977e-24
22.5234 1.37809e-24
22.5391 1.43464e-24
22.5547 1.31181e-24
22.5703 1.36857e-24
22.5859 1.34435e-24
22.6016 1.31267e-24
22.6172 1.33567e-24
22.6328 1.27902e-24
22.6484 1.36988e-24
22.6641 1.30305e-24
22.6797 1.32651e-24
22.6953 1.31334e-24
22.7109 1.25806e-24
22.7266 1.23232e-24
22.7422 1.16671e-24
22.7578 1.23575e-24
22.7734 1.24047e-24
22.7891 1.21694e-24
22.8047 1.17281e-24
22.8203 1.18352e-24
22.8359 1.17068e-24
22.8516 1.15886e-24
22.8672 1.10727e-24
22.8828 1.11822e-24
22.8984 1.12995e-24
22.9141 1.06166e-24
22.9297 1.10157e-24
22.9453 1.06661e-24
22.9609 1.10105e-24
22.9766 1.06833e-24
22.9922 1.09504e-24
23.0078 1.07931e-24
23.0234 1.02913e-24
23.0391 1.00911e-24
23.0547 1.02385e-24
23.0703 1.03125e-24
23.0859 1.02034e-24
23.1016 9.68255e-25
23.1172 1.00293e-24
23.1328 9.51277e-25
23.1484 9.88441e-25
23.1641 9.79684e-25
23.1797 9.98506e-25
23.1953 1.01688e-24
23.2109 9.44971e-25
23.2266 9.92512e-25
23.2422 9.55174e-25
23.2578 9.66852e-25
23.2734 9.53086e-25
23.2891 9.52246e-25
23.3047 9.4247e-25
23.3203 9.09659e-25
23.3359 8.91992e-25
23.3516 8.54412e-25
23.3672 9.09652e-25
23.3828 9.01521e-25
23.3984 9.05968e-25
23.4141 8.60242e-25
23.4297 9.10227e-25
23.4453 7.97751e-25
23.4609 8.60713e-25
23.4766 8.17624e-25
23.4922 8.65083e-25
23.5078 8.42237e-25
23.5234 8.36588e-25
23.5391 8.88751e-25
23.5547 8.16664e-25
23.5703 8.37251e-25
23.5859 7.96338e-25
23.6016 8.28392e-25
23.6172 8.11399e-25
23.6328 8.05041e-25
23.6484 7.7858e-25
23.6641 8.4027e-25
23.6797 8.2907e-25
23.6953 7.2633e-25
23.7109 7.37759e-25
23.7266 7.0503e-25
23.7422 8.02108e-25
23.7578 7.25079e-25
23.7734 7.3696e-25
23.7891 7.42191e-25
23.8047 7.33589e-25
23.8203 6.72373e-25
23.8359 7.08954e-25
23.8516 7.42126e-25
23.8672 7.01306e-25
23.8828 7.05787e-25
23.8984 7.2914e-25
23.9141 7.15198e-25
23.9297 6.83881e-25
23.9453 6.36252e-25
23.9609 6.89229e-25
23.9766 6.96285e-25
23.9922 6.82696e-25
24.0078 6.70409e-25
24.0234 6.62021e-25
24.0391 6.77028e-25
24.0547 6.52774e-25
24.0703 6.07432e-25
24.0859 6.62969e-25
24.1016 6.40763e-25
24.1172 6.73804e-25
24.1328 6.47938e-25
24.1484 6.00233e-25
24.1641 6.66167e-25
24.1797 6.1921e-25
24.1953 6.04935e-25
24.2109 5.8587e-25
24.2266 5.45608e-25
24.2422 6.08353e-25
24.2578 5.86477e-25
24.2734 5.84106e-25
24.2891 5.63621e-25
24.3047 5.89917e-25
24.3203 5.63778e-25
24.3359 5.53877e-25
24.3516 5.91323e-25
24.3672 5.30173e-25
24.3828 5.28996e-25
24.3984 4.79432e-25
24.4141 5.11419e-25
24.4297 4.94971e-25
24.4453 4.96038e-25
24.4609 5.00606e-25
24.4766 5.16925e-25
24.4922 4.78651e-25
24.5078 4.87348e-25
24.5234 5.18245e-25
24.5391 4.72201e-25
24.5547 4.59345e-25
24.5703 5.10114e-25
24.5859 4.94828e-25
24.6016 4.67906e-25
24.6172 4.48171e-25
24.6328 4.34944e-25
24.6484 4.34859e-25
24.6641 5.02083e-25
24.6797 4.32027e-25
24.6953 4.12562e-25
24.7109 4.0447e-25
24.7266 4.53415e-25
24.7422 4.24829e-25
24.7578 4.01909e-25
24.7734 4.04679e-25
24.7891 4.50897e-25
24.8047 3.60551e-25
24.8203 4.04241e-25
24.8359 3.70471e-25
24.8516 3.74216e-25
24.8672 3.8193e-25
24.8828 3.25965e-25
24.8984 3.88119e-25
24.9141 3.35294e-25
24.9297 3.26421e-25
24.9453 3.64315e-25
24.9609 3.54463e-25
24.9766 3.12519e-25
24.9922 3.26271e-25
25.0078 2.99943e-25
25.0234 3.34319e-25
25.0391 3.2847e-25
25.0547 2.67125e-25
25.0703 2.9593e-25
25.0859 3.02456e-25
25.1016 3.18913e-25
25.1172 2.96663e-25
25.1328 2.59326e-25
25.1484 2.84477e-25
25.1641 2.68273e-25
25.1797 2.73205e-25
25.1953 2.58128e-25
25.2109 2.78223e-25
25.2266 2.3816e-25
25.2422 2.6243e-25
25.2578 2.57437e-25
25.2734 2.34509e-25
25.2891 2.26647e-25
25.3047 1.99078e-25
25.3203 1.84874e-25
25.3359 2.26968e-25
25.3516 1.81146e-25
25.3672 1.84821e-25
25.3828 2.05613e-25
25.3984 1.86904e-25
25.4141 2.14246e-25
25.4297 1.95829e-25
25.4453 2.02419e-25
25.4609 1.40592e-25
25.4766 1.84148e-25
25.4922 1.44782e-25
25.5078 1.7006e-25
25.5234 1.55824e-25
25.5391 1.25267e-25
25.5547 1.45703e-25
25.5703 1.11493e-25
25.5859 1.22252e-25
25.6016 1.01409e-25
25.6172 4.84356e-26
25.6328 1.1656e-25
25.6484 6.54246e-26
25.6641 1.1837e-25
25.6797 8.06457e-26
25.6953 6.60755e-26
25.7109 8.38148e-27
25.7266 7.68097e-26
25.7422 4.54572e-26
25.7578 6.18354e-26
25.7734 4.01046e-26
25.7891 3.52037e-26
25.8047 3.35368e-26
25.8203 4.34727e-26
25.8359 4.34315e-27
25.8516 2.80675e-26
25.8672 5.27601e-26
25.8828 4.42354e-26
25.8984 8.85214e-27
25.9141 1.78993e-26
25.9297 -1.10615e-26
25.9453 -3.05998e-26
25.9609 -6.78424e-27
25.9766 3.73246e-29
25.9922 -1.58119e-26
26.0078 -1.59502e-26
26.0234 -4.85947e-26
26.0391 -6.23307e-26
26.0547 -1.2594e-26
26.0703 -2.7121e-26
26.0859 -8.76511e-26
26.1016 -8.63863e-26
26.1172 -7.52372e-26
26.1328 -3.52159e-26
26.1484 -6.1297e-26
26.1641 -9.33999e-26
26.1797 -1.03848e-25
26.1953 -5.11931e-26
26.2109 -9.71922e-26
26.2266 -4.36712e-26
26.2422 -7.98125e-26
26.2578 -1.34858e-25
26.2734 -1.16704e-25
26.2891 -1.18942e-25
26.3047 -1.30379e-25
26.3203 -1.41485e-25
26.3359 -1.53196e-25
26.3516 -1.48539e-25
26.3672 -1.34074e-25
26.3828 -1.70734e-25
26.3984 -1.52578e-25
26.4141 -1.53362e-25
26.4297 -1.29444e-25
26.4453 -1.50814e-25
26.4609 -1.38505e-25
26.4766 -1.79272e-25
26.4922 -1.56324e-25
26.5078 -1.58749e-25
26.5234 -1.98383e-25
26.5391 -1.7976e-25
26.5547 -2.08681e-25
26.5703 -1.82547e-25
26.5859 -2.3546e-25
26.6016 -2.28328e-25
26.6172 -1.86067e-25
26.6328 -2.11221e-25
26.6484 -2.07252e-25
26.6641 -2.25262e-25
26.6797 -2.15583e-25
26.6953 -2.24025e-25
26.7109 -2.49033e-25
26.7266 -2.18375e-25
26.7422 -2.48481e-25
26.7578 -2.86353e-25
26.7734 -2.47178e-25
26.7891 -2.23301e-25
26.8047 -2.43645e-25
26.8203 -2.09593e-25
26.8359 -2.35393e-25
26.8516 -2.61822e-25
26.8672 -2.52605e-25
26.8828 -2.56279e-25
26.8984 -2.99481e-25
26.9141 -2.47417e-25
26.9297 -2.91692e-25
26.9453 -2.94818e-25
26.9609 -2.96738e-25
26.9766 -3.26022e-25
26.9922 -3.25793e-25
27.0078 -2.91334e-25
27.0234 -2.9222e-25
27.0391 -3.29698e-25
27.0547 -3.0904e-25
27.0703 -3.32828e-25
27.0859 -3.27387e-25
27.1016 -2.99124e-25
27.1172 -3.02348e-25
27.1328 -3.03089e-25
27.1484 -3.16726e-25
27.1641 -3.52196e-25
27.1797 -3.44886e-25
27.1953 -3.4044e-25
27.2109 -3.19663e-25
27.2266 -3.57763e-25
27.2422 -2.9565e-25
27.2578 -3.53766e-25
27.2734 -3.77508e-25
27.2891 -3.69353e-25
27.3047 -3.4004e-25
27.3203 -3.18526e-25
27.3359 -3.33393e-25
27.3516 -3.61428e-25
27.3672 -3.54857e-25
27.3828 -3.15581e-25
27.3984 -3.96386e-25
27.4141 -3.78532e-25
27.4297 -3.73884e-25
27.4453 -3.41634e-25
27.4609 -3.69715e-25
27.4766 -3.60892e-25
27.4922 -4.01098e-25
27.5078 -3.61078e-25
27.5234 -3.8133e-25
27.5391 -3.95983e-25
27.5547 -4.05833e-25
27.5703 -3.84766e-25
27.5859 -4.06691e-25
27.6016 -3.92881e-25
27.6172 -3.94865e-25
27.6328 -3.93603e-25
27.6484 -3.97937e-25
27.6641 -4.05714e-25
27.6797 -3.71658e-25
27.6953 -3.97916e-25
27.7109 -4.01117e-25
27.7266 -4.28699e-25
27.7422 -3.78789e-25
27.7578 -4.18329e-25
27.7734 -4.12399e-25
27.7891 -4.08684e-25
27.8047 -4.45948e-25
27.8203 -4.12483e-25
27.8359 -3.85605e-25
27.8516 -4.19067e-25
27.8672 -4.06545e-25
27.8828 -4.06269e-25
27.8984 -4.35727e-25
27.9141 -4.35132e-25
27.9297 -4.17304e-25
27.9453 -4.01783e-25
27.9609 -4.20569e-25
27.9766 -4.18551e-25
27.9922 -4.12443e-25
28.0078 -4.56983e-25
28.0234 -4.24463e-25
28.0391 -4.40653e-25
28.0547 -4.70644e-25
28.0703 -4.1586e-25
28.0859 -4.15433e-25
28.1016 -4.21807e-25
28.1172 -4.11213e-25
28.1328 -4.60671e-25
28.1484 -4.46838e-25
28.1641 -4.27152e-25
28.1797 -4.75859e-25
28.1953 -4.45952e-25
28.2109 -4.38779e-25
28.2266 -4.30206e-25
28.2422 -4.38369e-25
28.2578 -4.5051e-25
28.2734 -4.56288e-25
28.2891 -4.56952e-25
28.3047 -4.50922e-25
28.3203 -4.45706e-25
28.3359 -4.54899e-25
28.3516 -4.55745e-25
28.3672 -4.66037e-25
28.3828 -4.21715e-25
28.3984 -4.19867e-25
28.4141 -4.42153e-25
28.4297 -4.22321e-25
28.4453 -3.85734e-25
28.4609 -4.49706e-25
28.4766 -4.48507e-25
28.4922 -4.32133e-25
28.5078 -4.28386e-25
28.5234 -4.55204e-25
28.5391 -4.35182e-25
28.5547 -4.49087e-25
28.5703 -4.32847e-25
28.5859 -4.35172e-25
28.6016 -4.35576e-25
28.6172 -4.25358e-25
28.6328 -4.18702e-25
28.6484 -4.50245e-25
28.6641 -4.05754e-25
28.6797 -4.0626e-25
28.6953 -4.24735e-25
28.7109 -4.42681e-25
28.7266 -4.22207e-25
28.7422 -4.23415e-25
28.7578 -4.25183e-25
28.7734 -4.30988e-25
28.7891 -3.98972e-25
28.8047 -4.18591e-25
28.8203 -4.05414e-25
28.8359 -4.32877e-25
28.8516 -4.4257e-25
28.8672 -4.3221e-25
28.8828 -4.34388e-25
28.8984 -4.23874e-25
28.9141 -3.95127e-25
28.9297 -4.05995e-25
28.9453 -3.95338e-25
28.9609 -3.97378e-25
28.9766 -4.29245e-25
28.9922 -4.17549e-25
29.0078 -4.22238e-25
29.0234 -3.97043e-25
29.0391 -4.02988e-25
29.0547 -3.57441e-25
29.0703 -3.97367e-25
29.0859 -4.01723e-25
29.1016 -3.87469e-25
29.1172 -3.88111e-25
29.1328 -4.04839e-25
29.1484 -3.74218e-25
29.1641 -3.82552e-25
29.1797 -3.90352e-25
29.1953 -3.83449e-25
29.2109 -3.71365e-25
29.2266 -4.2414e-25
29.2422 -3.71268e-25
29.2578 -4.04995e-25
29.2734 -3.92271e-25
29.2891 -3.84963e-25
29.3047 -3.77608e-25
29.3203 -3.86626e-25
29.3359 -3.76645e-25
29.3516 -3.5378e-25
29.3672 -3.52233e-25
29.3828 -3.6592e-25
29.3984 -3.63307e-25
29.4141 -3.57062e-25
29.4297 -3.46708e-25
29.4453 -3.52725e-25
29.4609 -3.56675e-25
29.4766 -3.52336e-25
29.4922 -3.38289e-25
29.5078 -3.39756e-25
29.5234 -3.50567e-25
29.5391 -3.33942e-25
29.5547 -3.37486e-25
29.5703 -3.35478e-25
29.5859 -3.36789e-25
29.6016 -3.40217e-25
29.6172 -3.32574e-25
29.6328 -3.49004e-25
29.6484 -3.423e-25
29.6641 -3.05392e-25
29.6797 -3.29635e-25
29.6953 -3.14983e-25
29.7109 -3.10848e-25
29.7266 -3.09593e-25
29.7422 -3.17958e-25
29.7578 -3.02327e-25
29.7734 -2.96222e-25
29.7891 -2.91276e-25
29.8047 -3.0488e-25
29.8203 -2.90924e-25
29.8359 -2.89324e-25
29.8516 -2.85773e-25
29.8672 -3.10644e-25
29.8828 -2.97579e-25
29.8984 -2.73999e-25
29.9141 -2.52216e-25
29.9297 -2.65529e-25
29.9453 -2.71269e-25
29.9609 -2.81288e-25
29.9766 -2.68989e-25
29.9922 -2.69531e-25
30.0078 -2.63399e-25
30.0234 -2.65545e-25
30.0391 -2.7085e-25
30.0547 -2.64137e-25
30.0703 -2.74903e-25
30.0859 -2.59585e-25
30.1016 -2.33576e-25
30.1172 -2.41878e-25
30.1328 -2.16025e-25
30.1484 -2.51645e-25
30.1641 -2.42859e-25
30.1797 -2.46031e-25
30.1953 -2.27256e-25
30.2109 -2.31468e-25
30.2266 -2.24575e-25
30.2422 -2.20015e-25
30.2578 -2.3637e-25
30.2734 -2.20064e-25
30.2891 -2.15709e-25
30.3047 -2.00011e-25
30.3203 -2.08251e-25
30.3359 -2.09825e-25
30.3516 -2.15518e-25
30.3672 -2.00094e-25
30.3828 -1.96001e-25
30.3984 -1.89223e-25
30.4141 -1.85404e-25
30.4297 -1.91696e-25
30.4453 -1.94286e-25
30.4609 -1.8999e-25
30.4766 -1.80185e-25
30.4922 -1.73574e-25
30.5078 -1.74924e-25
30.5234 -1.77009e-25
30.5391 -1.59427e-25
30.5547 -1.51379e-25
30.5703 -1.85692e-25
30.5859 -1.66664e-25
30.6016 -1.65596e-25
30.6172 -1.59729e-25
30.6328 -1.34912e-25
30.6484 -1.54044e-25
30.6641 -1.44087e-25
30.6797 -1.54918e-25
30.6953 -1.28173e-25
30.7109 -1.34764e-25
30.7266 -1.26988e-25
30.7422 -1.3889e-25
30.7578 -1.3107e-25
30.7734 -1.21836e-25
30.7891 -1.3251e-25
30.8047 -1.34552e-25
30.8203 -1.17293e-25
30.8359 -1.12715e-25
30.8516 -1.06948e-25
30.8672 -1.04261e-25
30.8828 -9.58956e-26
30.8984 -1.15207e-25
30.9141 -1.02626e-25
30.9297 -1.04396e-25
30.9453 -9.83395e-26
30.9609 -9.23487e-26
30.9766 -9.6945e-26
30.9922 -9.58732e-26
31.0078 -8.86215e-26
31.0234 -9.78501e-26
31.0391 -8.48776e-26
31.0547 -7.37391e-26
31.0703 -7.99538e-26
31.0859 -8.14727e-26
31.1016 -8.11386e-26
31.1172 -7.02366e-26
31.1328 -6.96029e-26
31.1484 -7.13336e-26
31.1641 -6.83667e-26
31.1797 -5.56074e-26
31.1953 -6.08118e-26
31.2109 -6.15238e-26
31.2266 -6.06492e-26
31.2422 -6.14811e-26
31.2578 -4.91788e-26
31.2734 -4.98619e-26
31.2891 -5.67482e-26
31.3047 -4.44666e-26
31.3203 -5.30545e-26
31.3359 -4.77081e-26
31.3516 -4.25962e-26
31.3672 -3.26365e-26
31.3828 -3.68467e-26
31.3984 -3.05814e-26
31.4141 -3.24668e-26
31.4297 -4.07778e-26
31.4453 -3.09861e-26
31.4609 -3.51565e-26
31.4766 -2.84421e-26
31.4922 -2.46195e-26
31.5078 -2.84635e-26
31.5234 -2.12974e-26
31.5391 -1.77038e-26
31.5547 -1.77414e-26
31.5703 -2.09377e-26
31.5859 -1.8052e-26
31.6016 -1.29609e-26
31.6172 -1.70415e-26
31.6328 -1.56017e-26
31.6484 -1.15385e-26
31.6641 -9.15629e-27
31.6797 -1.3199e-26
31.6953 -1.13999e-26
31.7109 -8.65504e-27
31.7266 -9.9882e-27
31.7422 -1.24582e-26
31.7578 -7.81204e-27
31.7734 -4.50814e-27
31.7891 -3.08047e-27
31.8047 -2.93881e-27
31.8203 -4.0885e-27
31.8359 -3.00709e-27
31.8516 -2.79485e-27
31.8672 -2.9577e-27
31.8828 -1.42074e-27
31.8984 -1.5365e-27
31.9141 -5.65017e-28
31.9297 -4.45752e-28
31.9453 -7.39724e-28
31.9609 1.07172e-28
31.9766 3.47812e-30
31.9922 -1.37129e-34


==> anc/figure1/DATA/DILEPTON/LAMBDA_20/Yield_dNMdM_LO_31500.txt <==
#[1]Q [2]dN / MdM dy_q d2xT
0.0078125 7.49879e-06
0.0234375 7.47924e-06
0.0390625 7.40947e-06
0.0546875 7.26596e-06
0.0703125 7.05554e-06
0.0859375 6.79255e-06
0.101562 6.493e-06
0.117188 6.17135e-06
0.132812 5.84067e-06
0.148438 5.50965e-06
0.164062 5.18483e-06
0.179688 4.86967e-06
0.195312 4.56625e-06
0.210938 4.27619e-06
0.226562 3.99989e-06
0.242188 3.73772e-06
0.257812 3.4897e-06
0.273438 3.25537e-06
0.289062 3.03462e-06
0.304688 2.82717e-06
0.320312 2.63214e-06
0.335938 2.44914e-06
0.351562 2.2777e-06
0.367188 2.11737e-06
0.382812 1.96768e-06
0.398438 1.82787e-06
0.414062 1.69734e-06
0.429688 1.57564e-06
0.445312 1.46239e-06
0.460938 1.35676e-06
0.476562 1.2586e-06
0.492188 1.16738e-06
0.507812 1.08255e-06
0.523438 1.00377e-06
0.539062 9.3062e-07
0.554688 8.62744e-07
0.570312 7.99688e-07
0.585938 7.41359e-07
0.601562 6.87144e-07
0.617188 6.36892e-07
0.632812 5.90386e-07
0.648438 5.47167e-07
0.664062 5.07234e-07
0.679688 4.70186e-07
0.695312 4.35856e-07
0.710938 4.04154e-07
0.726562 3.74681e-07
0.742188 3.4748e-07
0.757812 3.22203e-07
0.773438 2.9886e-07
0.789062 2.77227e-07
0.804688 2.57192e-07
0.820312 2.38632e-07
0.835938 2.21479e-07
0.851562 2.05543e-07
0.867188 1.908e-07
0.882812 1.77186e-07
0.898438 1.64559e-07
0.914062 1.52834e-07
0.929688 1.41993e-07
0.945312 1.31946e-07
0.960938 1.22619e-07
0.976562 1.14001e-07
0.992188 1.05991e-07
1.00781 9.85874e-08
1.02344 9.17053e-08
1.03906 8.53486e-08
1.05469 7.94284e-08
1.07031 7.39401e-08
1.08594 6.88438e-08
1.10156 6.4124e-08
1.11719 5.9732e-08
1.13281 5.56625e-08
1.14844 5.18934e-08
1.16406 4.83908e-08
1.17969 4.51174e-08
1.19531 4.20861e-08
1.21094 3.92788e-08
1.22656 3.66579e-08
1.24219 3.42318e-08
1.25781 3.19617e-08
1.27344 2.98613e-08
1.28906 2.79032e-08
1.30469 2.60801e-08
1.32031 2.43824e-08
1.33594 2.2804e-08
1.35156 2.1335e-08
1.36719 1.99629e-08
1.38281 1.86843e-08
1.39844 1.7491e-08
1.41406 1.63859e-08
1.42969 1.53521e-08
1.44531 1.43821e-08
1.46094 1.34837e-08
1.47656 1.26434e-08
1.49219 1.18558e-08
1.50781 1.11235e-08
1.52344 1.04399e-08
1.53906 9.79973e-09
1.55469 9.20245e-09
1.57031 8.64456e-09
1.58594 8.12082e-09
1.60156 7.63159e-09
1.61719 7.17506e-09
1.63281 6.74718e-09
1.64844 6.34605e-09
1.66406 5.97156e-09
1.67969 5.61985e-09
1.69531 5.29037e-09
1.71094 4.98304e-09
1.72656 4.69223e-09
1.74219 4.42166e-09
1.75781 4.16817e-09
1.77344 3.92882e-09
1.78906 3.70654e-09
1.80469 3.49503e-09
1.82031 3.2977e-09
1.83594 3.11284e-09
1.85156 2.93785e-09
1.86719 2.77456e-09
1.88281 2.62057e-09
1.89844 2.47641e-09
1.91406 2.33993e-09
1.92969 2.21179e-09
1.94531 2.09169e-09
1.96094 1.9784e-09
1.97656 1.872e-09
1.99219 1.77114e-09
2.00781 1.67664e-09
2.02344 1.5873e-09
2.03906 1.50311e-09
2.05469 1.42369e-09
2.07031 1.34928e-09
2.08594 1.27864e-09
2.10156 1.21207e-09
2.11719 1.14948e-09
2.13281 1.08988e-09
2.14844 1.034e-09
2.16406 9.81194e-10
2.17969 9.31076e-10
2.19531 8.83752e-10
2.21094 8.39546e-10
2.22656 7.97125e-10
2.24219 7.57454e-10
2.25781 7.19624e-10
2.27344 6.83913e-10
2.28906 6.50123e-10
2.30469 6.18088e-10
2.32031 5.8777e-10
2.33594 5.59188e-10
2.35156 5.32007e-10
2.36719 5.06206e-10
2.38281 4.82021e-10
2.39844 4.58707e-10
2.41406 4.36725e-10
2.42969 4.15935e-10
2.44531 3.96323e-10
2.46094 3.77606e-10
2.47656 3.59915e-10
2.49219 3.43109e-10
2.50781 3.2715e-10
2.52344 3.11924e-10
2.53906 2.97545e-10
2.55469 2.83647e-10
2.57031 2.70668e-10
2.58594 2.58364e-10
2.60156 2.46637e-10
2.61719 2.35357e-10
2.63281 2.24772e-10
2.64844 2.14588e-10
2.66406 2.04946e-10
2.67969 1.95837e-10
2.69531 1.8713e-10
2.71094 1.7884e-10
2.72656 1.70916e-10
2.74219 1.63384e-10
2.75781 1.56214e-10
2.77344 1.49346e-10
2.78906 1.42998e-10
2.80469 1.36653e-10
2.82031 1.3073e-10
2.83594 1.25129e-10
2.85156 1.19791e-10
2.86719 1.14627e-10
2.88281 1.09644e-10
2.89844 1.05044e-10
2.91406 1.00628e-10
2.92969 9.63795e-11
2.94531 9.23536e-11
2.96094 8.84497e-11
2.97656 8.47726e-11
2.99219 8.11914e-11
3.00781 7.77893e-11
3.02344 7.46249e-11
3.03906 7.15176e-11
3.05469 6.86058e-11
3.07031 6.57967e-11
3.08594 6.30924e-11
3.10156 6.05406e-11
3.11719 5.8064e-11
3.13281 5.5687e-11
3.14844 5.34813e-11
3.16406 5.13149e-11
3.17969 4.92455e-11
3.19531 4.7283e-11
3.21094 4.53841e-11
3.22656 4.35789e-11
3.24219 4.18635e-11
3.25781 4.01892e-11
3.27344 3.86286e-11
3.28906 3.70843e-11
3.30469 3.56446e-11
3.32031 3.42515e-11
3.33594 3.29303e-11
3.35156 3.16749e-11
3.36719 3.0419e-11
3.38281 2.92612e-11
3.39844 2.81246e-11
3.41406 2.70242e-11
3.42969 2.59835e-11
3.44531 2.50023e-11
3.46094 2.40459e-11
3.47656 2.31482e-11
3.49219 2.22501e-11
3.50781 2.1412e-11
3.52344 2.05925e-11
3.53906 1.98314e-11
3.55469 1.90887e-11
3.57031 1.83785e-11
3.58594 1.76904e-11
3.60156 1.70234e-11
3.61719 1.6396e-11
3.63281 1.5781e-11
3.64844 1.52039e-11
3.66406 1.46504e-11
3.67969 1.41122e-11
3.69531 1.35944e-11
3.71094 1.3082e-11
3.72656 1.26076e-11
3.74219 1.21582e-11
3.75781 1.1709e-11
3.77344 1.12838e-11
3.78906 1.0867e-11
3.80469 1.04832e-11
3.82031 1.01143e-11
3.83594 9.75324e-12
3.85156 9.39775e-12
3.86719 9.06284e-12
3.88281 8.73878e-12
3.89844 8.42359e-12
3.91406 8.1181e-12
3.92969 7.83306e-12
3.94531 7.56662e-12
3.96094 7.28623e-12
3.97656 7.03425e-12
3.99219 6.78676e-12
4.00781 6.54844e-12
4.02344 6.32201e-12
4.03906 6.09465e-12
4.05469 5.88448e-12
4.07031 5.68177e-12
4.08594 5.47903e-12
4.10156 5.28656e-12
4.11719 5.1094e-12
4.13281 4.93463e-12
4.14844 4.76567e-12
4.16406 4.60163e-12
4.17969 4.4374e-12
4.19531 4.28972e-12
4.21094 4.1448e-12
4.22656 4.00288e-12
4.24219 3.8673e-12
4.25781 3.73276e-12
4.27344 3.60345e-12
4.28906 3.48334e-12
4.30469 3.36994e-12
4.32031 3.25574e-12
4.33594 3.14584e-12
4.35156 3.03958e-12
4.36719 2.93251e-12
4.38281 2.83815e-12
4.39844 2.74183e-12
4.41406 2.6499e-12
4.42969 2.56056e-12
4.44531 2.47721e-12
4.46094 2.39365e-12
4.47656 2.31358e-12
4.49219 2.23985e-12
4.50781 2.1635e-12
4.52344 2.09302e-12
4.53906 2.02428e-12
4.55469 1.95777e-12
4.57031 1.89178e-12
4.58594 1.82984e-12
4.60156 1.77097e-12
4.61719 1.71464e-12
4.63281 1.65753e-12
4.64844 1.60471e-12
4.66406 1.55075e-12
4.67969 1.50073e-12
4.69531 1.45158e-12
4.71094 1.40419e-12
4.72656 1.35998e-12
4.74219 1.31435e-12
4.75781 1.27258e-12
4.77344 1.23395e-12
4.78906 1.19345e-12
4.80469 1.15318e-12
4.82031 1.11898e-12
4.83594 1.08271e-12
4.85156 1.04731e-12
4.86719 1.01307e-12
4.88281 9.81188e-13
4.89844 9.51358e-13
4.91406 9.19469e-13
4.92969 8.91405e-13
4.94531 8.62227e-13
4.96094 8.34966e-13
4.97656 8.08383e-13
4.99219 7.83492e-13
5.00781 7.58829e-13
5.02344 7.34504e-13
5.03906 7.11252e-13
5.05469 6.88483e-13
5.07031 6.67704e-13
5.08594 6.46311e-13
5.10156 6.26758e-13
5.11719 6.06332e-13
5.13281 5.86841e-13
5.14844 5.69305e-13
5.16406 5.52273e-13
5.17969 5.3462e-13
5.19531 5.18879e-13
5.21094 5.01764e-13
5.22656 4.85732e-13
5.24219 4.71586e-13
5.25781 4.56662e-13
5.27344 4.43677e-13
5.28906 4.28848e-13
5.30469 4.15587e-13
5.32031 4.03452e-13
5.33594 3.90241e-13
5.35156 3.78479e-13
5.36719 3.66859e-13
5.38281 3.5603e-13
5.39844 3.44594e-13
5.41406 3.34368e-13
5.42969 3.244e-13
5.44531 3.14509e-13
5.46094 3.04132e-13
5.47656 2.95275e-13
5.49219 2.86429e-13
5.50781 2.77443e-13
5.52344 2.69208e-13
5.53906 2.61344e-13
5.55469 2.53276e-13
5.57031 2.45727e-13
5.58594 2.37853e-13
5.60156 2.30988e-13
5.61719 2.23915e-13
5.63281 2.171e-13
5.64844 2.10678e-13
5.66406 2.04857e-13
5.67969 1.98159e-13
5.69531 1.92194e-13
5.71094 1.86491e-13
5.72656 1.81332e-13
5.74219 1.75461e-13
5.75781 1.70257e-13
5.77344 1.65358e-13
5.78906 1.60112e-13
5.80469 1.55856e-13
5.82031 1.50982e-13
5.83594 1.46574e-13
5.85156 1.41936e-13
5.86719 1.37986e-13
5.88281 1.33805e-13
5.89844 1.29438e-13
5.91406 1.25823e-13
5.92969 1.22593e-13
5.94531 1.18574e-13
5.96094 1.15337e-13
5.97656 1.12e-13
5.99219 1.08509e-13
6.00781 1.05419e-13
6.02344 1.02228e-13
6.03906 9.92113e-14
6.05469 9.64399e-14
6.07031 9.33384e-14
6.08594 9.07612e-14
6.10156 8.80922e-14
6.11719 8.54888e-14
6.13281 8.28151e-14
6.14844 8.07309e-14
6.16406 7.81264e-14
6.17969 7.57964e-14
6.19531 7.35582e-14
6.21094 7.14215e-14
6.22656 6.94132e-14
6.24219 6.73791e-14
6.25781 6.55128e-14
6.27344 6.3574e-14
6.28906 6.17776e-14
6.30469 5.99232e-14
6.32031 5.81396e-14
6.33594 5.64625e-14
6.35156 5.48688e-14
6.36719 5.32758e-14
6.38281 5.18566e-14
6.39844 5.03782e-14
6.41406 4.86738e-14
6.42969 4.7428e-14
6.44531 4.60062e-14
6.46094 4.47466e-14
6.47656 4.34226e-14
6.49219 4.21901e-14
6.50781 4.09341e-14
6.52344 3.98487e-14
6.53906 3.8588e-14
6.55469 3.75118e-14
6.57031 3.64102e-14
6.58594 3.54366e-14
6.60156 3.44509e-14
6.61719 3.3329e-14
6.63281 3.24188e-14
6.64844 3.1577e-14
6.66406 3.06509e-14
6.67969 2.97292e-14
6.69531 2.8823e-14
6.71094 2.81185e-14
6.72656 2.72066e-14
6.74219 2.64482e-14
6.75781 2.56561e-14
6.77344 2.49507e-14
6.78906 2.42684e-14
6.80469 2.35936e-14
6.82031 2.29529e-14
6.83594 2.23973e-14
6.85156 2.16517e-14
6.86719 2.1108e-14
6.88281 2.04116e-14
6.89844 1.98493e-14
6.91406 1.92756e-14
6.92969 1.86843e-14
6.94531 1.82403e-14
6.96094 1.77368e-14
6.97656 1.72517e-14
6.99219 1.67516e-14
7.00781 1.62479e-14
7.02344 1.57939e-14
7.03906 1.53575e-14
7.05469 1.49682e-14
7.07031 1.4469e-14
7.08594 1.40796e-14
7.10156 1.36914e-14
7.11719 1.33433e-14
7.13281 1.29715e-14
7.14844 1.26132e-14
7.16406 1.22135e-14
7.17969 1.18977e-14
7.19531 1.15627e-14
7.21094 1.12189e-14
7.22656 1.08969e-14
7.24219 1.05767e-14
7.25781 1.03049e-14
7.27344 1.00061e-14
7.28906 9.72997e-15
7.30469 9.44341e-15
7.32031 9.22171e-15
7.33594 8.90583e-15
7.35156 8.68674e-15
7.36719 8.46645e-15
7.38281 8.20962e-15
7.39844 7.9782e-15
7.41406 7.76249e-15
7.42969 7.53106e-15
7.44531 7.33838e-15
7.46094 7.1313e-15
7.47656 6.90141e-15
7.49219 6.72059e-15
7.50781 6.53567e-15
7.52344 6.37833e-15
7.53906 6.21013e-15
7.55469 6.01892e-15
7.57031 5.87614e-15
7.58594 5.69736e-15
7.60156 5.52269e-15
7.61719 5.39957e-15
7.63281 5.25265e-15
7.64844 5.10051e-15
7.66406 4.94184e-15
7.67969 4.81759e-15
7.69531 4.69293e-15
7.71094 4.56673e-15
7.72656 4.4296e-15
7.74219 4.2906e-15
7.75781 4.17912e-15
7.77344 4.07962e-15
7.78906 3.96645e-15
7.80469 3.84348e-15
7.82031 3.74626e-15
7.83594 3.63598e-15
7.85156 3.54818e-15
7.86719 3.44989e-15
7.88281 3.34338e-15
7.89844 3.24531e-15
7.91406 3.15882e-15
7.92969 3.08087e-15
7.94531 2.99862e-15
7.96094 2.90418e-15
7.97656 2.82946e-15
7.99219 2.76015e-15
8.00781 2.66763e-15
8.02344 2.60133e-15
8.03906 2.52117e-15
8.05469 2.4651e-15
8.07031 2.39872e-15
8.08594 2.32789e-15
8.10156 2.2649e-15
8.11719 2.19893e-15
8.13281 2.14192e-15
8.14844 2.08393e-15
8.16406 2.02933e-15
8.17969 1.96512e-15
8.19531 1.90702e-15
8.21094 1.87322e-15
8.22656 1.81675e-15
8.24219 1.76971e-15
8.25781 1.7224e-15
8.27344 1.67202e-15
8.28906 1.62455e-15
8.30469 1.57724e-15
8.32031 1.53761e-15
8.33594 1.49237e-15
8.35156 1.45216e-15
8.36719 1.41455e-15
8.38281 1.37601e-15
8.39844 1.33881e-15
8.41406 1.30468e-15
8.42969 1.26999e-15
8.44531 1.23496e-15
8.46094 1.20169e-15
8.47656 1.1631e-15
8.49219 1.1343e-15
8.50781 1.10114e-15
8.52344 1.07544e-15
8.53906 1.04331e-15
8.55469 1.01971e-15
8.57031 9.89782e-16
8.58594 9.60813e-16
8.60156 9.36255e-16
8.61719 9.11789e-16
8.63281 8.86611e-16
8.64844 8.60924e-16
8.66406 8.37568e-16
8.67969 8.14527e-16
8.69531 7.91319e-16
8.71094 7.69785e-16
8.72656 7.50686e-16
8.74219 7.33279e-16
8.75781 7.08018e-16
8.77344 6.90146e-16
8.78906 6.72393e-16
8.80469 6.567e-16
8.82031 6.35042e-16
8.83594 6.19507e-16
8.85156 6.02473e-16
8.86719 5.86518e-16
8.88281 5.70365e-16
8.89844 5.55504e-16
8.91406 5.41196e-16
8.92969 5.2135e-16
8.94531 5.1317e-16
8.96094 4.96167e-16
8.97656 4.83137e-16
8.99219 4.71768e-16
9.00781 4.56774e-16
9.02344 4.46587e-16
9.03906 4.3297e-16
9.05469 4.21792e-16
9.07031 4.1155e-16
9.08594 3.99787e-16
9.10156 3.89485e-16
9.11719 3.77794e-16
9.13281 3.70645e-16
9.14844 3.60152e-16
9.16406 3.48783e-16
9.17969 3.40378e-16
9.19531 3.30289e-16
9.21094 3.22398e-16
9.22656 3.12379e-16
9.24219 3.03877e-16
9.25781 2.9517e-16
9.27344 2.89467e-16
9.28906 2.80784e-16
9.30469 2.72722e-16
9.32031 2.64981e-16
9.33594 2.58848e-16
9.35156 2.52122e-16
9.36719 2.45042e-16
9.38281 2.38333e-16
9.39844 2.31907e-16
9.41406 2.26064e-16
9.42969 2.19672e-16
9.44531 2.13515e-16
9.46094 2.08247e-16
9.47656 2.02018e-16
9.49219 1.96697e-16
9.50781 1.92569e-16
9.52344 1.8472e-16
9.53906 1.81002e-16
9.55469 1.75518e-16
9.57031 1.71668e-16
9.58594 1.6759e-16
9.60156 1.63777e-16
9.61719 1.58145e-16
9.63281 1.53704e-16
9.64844 1.49832e-16
9.66406 1.45478e-16
9.67969 1.42153e-16
9.69531 1.38129e-16
9.71094 1.3569e-16
9.72656 1.31268e-16
9.74219 1.27193e-16
9.75781 1.23788e-16
9.77344 1.21037e-16
9.78906 1.17581e-16
9.80469 1.14612e-16
9.82031 1.11234e-16
9.83594 1.08765e-16
9.85156 1.0639e-16
9.86719 1.02571e-16
9.88281 1.00006e-16
9.89844 9.69846e-17
9.91406 9.46422e-17
9.92969 9.15999e-17
9.94531 9.00881e-17
9.96094 8.73548e-17
9.97656 8.40093e-17
9.99219 8.269e-17
10.0078 8.06316e-17
10.0234 7.8691e-17
10.0391 7.61855e-17
10.0547 7.3593e-17
10.0703 7.14715e-17
10.0859 7.01032e-17
10.1016 6.82076e-17
10.1172 6.63964e-17
10.1328 6.47968e-17
10.1484 6.27099e-17
10.1641 6.17854e-17
10.1797 5.99129e-17
10.1953 5.79414e-17
10.2109 5.64181e-17
10.2266 5.49696e-17
10.2422 5.3657e-17
10.2578 5.18632e-17
10.2734 5.06659e-17
10.2891 4.93449e-17
10.3047 4.79805e-17
10.3203 4.71043e-17
10.3359 4.56273e-17
10.3516 4.43984e-17
10.3672 4.30043e-17
10.3828 4.18987e-17
10.3984 4.07426e-17
10.4141 4.00281e-17
10.4297 3.88076e-17
10.4453 3.79653e-17
10.4609 3.6573e-17
10.4766 3.57512e-17
10.4922 3.46459e-17
10.5078 3.39847e-17
10.5234 3.31671e-17
10.5391 3.21347e-17
10.5547 3.13411e-17
10.5703 3.01701e-17
10.5859 2.9671e-17
10.6016 2.87651e-17
10.6172 2.82429e-17
10.6328 2.73881e-17
10.6484 2.6628e-17
10.6641 2.60037e-17
10.6797 2.51893e-17
10.6953 2.44235e-17
10.7109 2.37674e-17
10.7266 2.32793e-17
10.7422 2.25697e-17
10.7578 2.21211e-17
10.7734 2.13584e-17
10.7891 2.07613e-17
10.8047 2.03226e-17
10.8203 1.98424e-17
10.8359 1.91269e-17
10.8516 1.87491e-17
10.8672 1.82377e-17
10.8828 1.77843e-17
10.8984 1.72329e-17
10.9141 1.68068e-17
10.9297 1.62211e-17
10.9453 1.59928e-17
10.9609 1.54735e-17
10.9766 1.50773e-17
10.9922 1.46881e-17
11.0078 1.43014e-17
11.0234 1.38426e-17
11.0391 1.35745e-17
11.0547 1.3145e-17
11.0703 1.27972e-17
11.0859 1.25037e-17
11.1016 1.21861e-17
11.1172 1.18812e-17
11.1328 1.16144e-17
11.1484 1.11178e-17
11.1641 1.09599e-17
11.1797 1.06687e-17
11.1953 1.03476e-17
11.2109 1.00436e-17
11.2266 9.87361e-18
11.2422 9.56218e-18
11.2578 9.32405e-18
11.2734 9.08721e-18
11.2891 8.75919e-18
11.3047 8.5217e-18
11.3203 8.35726e-18
11.3359 8.10669e-18
11.3516 7.93595e-18
11.3672 7.72437e-18
11.3828 7.48319e-18
11.3984 7.33887e-18
11.4141 7.0947e-18
11.4297 6.93668e-18
11.4453 6.71762e-18
11.4609 6.59762e-18
11.4766 6.36645e-18
11.4922 6.16074e-18
11.5078 6.09544e-18
11.5234 5.91009e-18
11.5391 5.73228e-18
11.5547 5.60327e-18
11.5703 5.45518e-18
11.5859 5.28054e-18
11.6016 5.15972e-18
11.6172 5.02088e-18
11.6328 4.91937e-18
11.6484 4.73862e-18
11.6641 4.61905e-18
11.6797 4.54734e-18
11.6953 4.38135e-18
11.7109 4.29872e-18
11.7266 4.11811e-18
11.7422 4.06096e-18
11.7578 3.92844e-18
11.7734 3.87477e-18
11.7891 3.70729e-18
11.8047 3.64779e-18
11.8203 3.54788e-18
11.8359 3.46871e-18
11.8516 3.36763e-18
11.8672 3.24578e-18
11.8828 3.18507e-18
11.8984 3.12176e-18
11.9141 3.04848e-18
11.9297 2.90614e-18
11.9453 2.87745e-18
11.9609 2.76413e-18
11.9766 2.72734e-18
11.9922 2.64194e-18
12.0078 2.58442e-18
12.0234 2.51484e-18
12.0391 2.43111e-18
12.0547 2.3659e-18
12.0703 2.31932e-18
12.0859 2.23982e-18
12.1016 2.17069e-18
12.1172 2.13613e-18
12.1328 2.07728e-18
12.1484 2.01278e-18
12.1641 1.97626e-18
12.1797 1.92457e-18
12.1953 1.86928e-18
12.2109 1.81529e-18
12.2266 1.7657e-18
12.2422 1.72746e-18
12.2578 1.67636e-18
12.2734 1.62586e-18
12.2891 1.57516e-18
12.3047 1.52456e-18
12.3203 1.5124e-18
12.3359 1.4607e-18
12.3516 1.42578e-18
12.3672 1.39332e-18
12.3828 1.34811e-18
12.3984 1.31503e-18
12.4141 1.28007e-18
12.4297 1.25599e-18
12.4453 1.22049e-18
12.4609 1.18115e-18
12.4766 1.14866e-18
12.4922 1.12482e-18
12.5078 1.09076e-18
12.5234 1.04862e-18
12.5391 1.02773e-18
12.5547 1.0079e-18
12.5703 9.90799e-19
12.5859 9.59823e-19
12.6016 9.21165e-19
12.6172 9.02341e-19
12.6328 8.86466e-19
12.6484 8.54168e-19
12.6641 8.31638e-19
12.6797 8.14482e-19
12.6953 7.86278e-19
12.7109 7.66082e-19
12.7266 7.36998e-19
12.7422 7.21194e-19
12.7578 7.12447e-19
12.7734 6.91133e-19
12.7891 6.7134e-19
12.8047 6.58482e-19
12.8203 6.44119e-19
12.8359 6.15483e-19
12.8516 6.05031e-19
12.8672 5.90689e-19
12.8828 5.77813e-19
12.8984 5.63585e-19
12.9141 5.43818e-19
12.9297 5.36205e-19
12.9453 5.17379e-19
12.9609 5.00878e-19
12.9766 4.87764e-19
12.9922 4.83038e-19
13.0078 4.61538e-19
13.0234 4.53577e-19
13.0391 4.38288e-19
13.0547 4.30139e-19
13.0703 4.18669e-19
13.0859 4.02638e-19
13.1016 3.95606e-19
13.1172 3.83314e-19
13.1328 3.78236e-19
13.1484 3.61959e-19
13.1641 3.57639e-19
13.1797 3.46791e-19
13.1953 3.35235e-19
13.2109 3.29832e-19
13.2266 3.21576e-19
13.2422 3.13166e-19
13.2578 3.026e-19
13.2734 2.94104e-19
13.2891 2.87661e-19
13.3047 2.80576e-19
13.3203 2.73183e-19
13.3359 2.61526e-19
13.3516 2.58449e-19
13.3672 2.53087e-19
13.3828 2.44322e-19
13.3984 2.38378e-19
13.4141 2.31405e-19
13.4297 2.27181e-19
13.4453 2.20697e-19
13.4609 2.15187e-19
13.4766 2.09682e-19
13.4922 2.03862e-19
13.5078 1.95555e-19
13.5234 1.92747e-19
13.5391 1.86606e-19
13.5547 1.8291e-19
13.5703 1.78696e-19
13.5859 1.74793e-19
13.6016 1.68286e-19
13.6172 1.64171e-19
13.6328 1.60225e-19
13.6484 1.54894e-19
13.6641 1.51205e-19
13.6797 1.48478e-19
13.6953 1.43603e-19
13.7109 1.39448e-19
13.7266 1.3515e-19
13.7422 1.31614e-19
13.7578 1.29172e-19
13.7734 1.25485e-19
13.7891 1.2187e-19
13.8047 1.20023e-19
13.8203 1.16855e-19
13.8359 1.13097e-19
13.8516 1.10832e-19
13.8672 1.07231e-19
13.8828 1.0414e-19
13.8984 1.03094e-19
13.9141 9.95743e-20
13.9297 9.62011e-20
13.9453 9.41416e-20
13.9609 9.26213e-20
13.9766 8.75915e-20
13.9922 8.63748e-20
14.0078 8.42778e-20
14.0234 8.15443e-20
14.0391 7.97237e-20
14.0547 7.83602e-20
14.0703 7.57535e-20
14.0859 7.43101e-20
14.1016 7.22187e-20
14.1172 7.03332e-20
14.1328 6.86769e-20
14.1484 6.68336e-20
14.1641 6.52025e-20
14.1797 6.29609e-20
14.1953 6.15104e-20
14.2109 5.94835e-20
14.2266 5.83021e-20
14.2422 5.64252e-20
14.2578 5.42367e-20
14.2734 5.28725e-20
14.2891 5.21188e-20
14.3047 5.06221e-20
14.3203 4.96677e-20
14.3359 4.82956e-20
14.3516 4.69085e-20
14.3672 4.53102e-20
14.3828 4.46114e-20
14.3984 4.32682e-20
14.4141 4.24007e-20
14.4297 4.15008e-20
14.4453 4.01344e-20
14.4609 3.86714e-20
14.4766 3.816e-20
14.4922 3.68851e-20
14.5078 3.55282e-20
14.5234 3.51872e-20
14.5391 3.40767e-20
14.5547 3.28141e-20
14.5703 3.19911e-20
14.5859 3.17441e-20
14.6016 3.08129e-20
14.6172 2.95894e-20
14.6328 2.8845e-20
14.6484 2.8452e-20
14.6641 2.77226e-20
14.6797 2.66268e-20
14.6953 2.59448e-20
14.7109 2.53357e-20
14.7266 2.49301e-20
14.7422 2.44445e-20
14.7578 2.32492e-20
14.7734 2.28141e-20
14.7891 2.21546e-20
14.8047 2.16829e-20
14.8203 2.10138e-20
14.8359 2.05038e-20
14.8516 1.99445e-20
14.8672 1.96348e-20
14.8828 1.8853e-20
14.8984 1.85496e-20
14.9141 1.78991e-20
14.9297 1.75142e-20
14.9453 1.72014e-20
14.9609 1.65366e-20
14.9766 1.64412e-20
14.9922 1.56504e-20
15.0078 1.52896e-20
15.0234 1.51624e-20
15.0391 1.44494e-20
15.0547 1.42717e-20
15.0703 1.37657e-20
15.0859 1.33698e-20
15.1016 1.30437e-20
15.1172 1.28599e-20
15.1328 1.22655e-20
15.1484 1.21087e-20
15.1641 1.16793e-20
15.1797 1.15904e-20
15.1953 1.11205e-20
15.2109 1.0885e-20
15.2266 1.06095e-20
15.2422 1.03383e-20
15.2578 9.92067e-21
15.2734 9.73745e-21
15.2891 9.5117e-21
15.3047 9.22977e-21
15.3203 8.99434e-21
15.3359 8.83564e-21
15.3516 8.53705e-21
15.3672 8.26966e-21
15.3828 8.25341e-21
15.3984 7.98038e-21
15.4141 7.7527e-21
15.4297 7.4854e-21
15.4453 7.37139e-21
15.4609 7.11828e-21
15.4766 6.92171e-21
15.4922 6.71283e-21
15.5078 6.60109e-21
15.5234 6.3224e-21
15.5391 6.27834e-21
15.5547 6.08453e-21
15.5703 5.89853e-21
15.5859 5.70564e-21
15.6016 5.58031e-21
15.6172 5.51693e-21
15.6328 5.35515e-21
15.6484 5.21388e-21
15.6641 5.03e-21
15.6797 4.94663e-21
15.6953 4.72839e-21
15.7109 4.67663e-21
15.7266 4.46837e-21
15.7422 4.41222e-21
15.7578 4.323e-21
15.7734 4.1065e-21
15.7891 4.07977e-21
15.8047 4.00389e-21
15.8203 3.83104e-21
15.8359 3.73521e-21
15.8516 3.62914e-21
15.8672 3.59921e-21
15.8828 3.46625e-21
15.8984 3.32299e-21
15.9141 3.36175e-21
15.9297 3.18728e-21
15.9453 3.15761e-21
15.9609 3.08479e-21
15.9766 2.92476e-21
15.9922 2.89248e-21
16.0078 2.77543e-21
16.0234 2.71297e-21
16.0391 2.645e-21
16.0547 2.59024e-21
16.0703 2.54888e-21
16.0859 2.41177e-21
16.1016 2.36761e-21
16.1172 2.33332e-21
16.1328 2.28103e-21
16.1484 2.23769e-21
16.1641 2.16103e-21
16.1797 2.09192e-21
16.1953 2.05647e-21
16.2109 1.974e-21
16.2266 1.91444e-21
16.2422 1.87045e-21
16.2578 1.82828e-21
16.2734 1.77472e-21
16.2891 1.74577e-21
16.3047 1.69206e-21
16.3203 1.62805e-21
16.3359 1.60997e-21
16.3516 1.57727e-21
16.3672 1.52207e-21
16.3828 1.48459e-21
16.3984 1.42382e-21
16.4141 1.40699e-21
16.4297 1.36848e-21
16.4453 1.32063e-21
16.4609 1.30214e-21
16.4766 1.25294e-21
16.4922 1.22067e-21
16.5078 1.17712e-21
16.5234 1.16625e-21
16.5391 1.15131e-21
16.5547 1.09883e-21
16.5703 1.09042e-21
16.5859 1.05172e-21
16.6016 1.02188e-21
16.6172 9.92092e-22
16.6328 9.68189e-22
16.6484 9.57492e-22
16.6641 9.14529e-22
16.6797 8.90678e-22
16.6953 8.74652e-22
16.7109 8.50188e-22
16.7266 8.35623e-22
16.7422 8.03541e-22
16.7578 7.74422e-22
16.7734 7.6253e-22
16.7891 7.43333e-22
16.8047 7.06653e-22
16.8203 7.08626e-22
16.8359 6.91403e-22
16.8516 6.64903e-22
16.8672 6.52894e-22
16.8828 6.3344e-22
16.8984 6.2355e-22
16.9141 6.05854e-22
16.9297 6.0109e-22
16.9453 5.70322e-22
16.9609 5.61958e-22
16.9766 5.41296e-22
16.9922 5.2823e-22
17.0078 5.1055e-22
17.0234 5.02045e-22
17.0391 4.87516e-22
17.0547 4.75161e-22
17.0703 4.58813e-22
17.0859 4.49917e-22
17.1016 4.42141e-22
17.1172 4.25047e-22
17.1328 4.15623e-22
17.1484 4.03539e-22
17.1641 3.91668e-22
17.1797 3.86698e-22
17.1953 3.74522e-22
17.2109 3.6112e-22
17.2266 3.52064e-22
17.2422 3.43347e-22
17.2578 3.42317e-22
17.2734 3.25941e-22
17.2891 3.18904e-22
17.3047 3.11465e-22
17.3203 3.00469e-22
17.3359 2.90611e-22
17.3516 2.8592e-22
17.3672 2.80358e-22
17.3828 2.74897e-22
17.3984 2.63002e-22
17.4141 2.56224e-22
17.4297 2.46885e-22
17.4453 2.45419e-22
17.4609 2.39517e-22
17.4766 2.31174e-22
17.4922 2.26341e-22
17.5078 2.20916e-22
17.5234 2.12206e-22
17.5391 2.06362e-22
17.5547 2.06856e-22
17.5703 1.97662e-22
17.5859 1.93826e-22
17.6016 1.89171e-22
17.6172 1.79824e-22
17.6328 1.74309e-22
17.6484 1.69091e-22
17.6641 1.68783e-22
17.6797 1.63869e-22
17.6953 1.62725e-22
17.7109 1.57268e-22
17.7266 1.52957e-22
17.7422 1.49291e-22
17.7578 1.43472e-22
17.7734 1.40799e-22
17.7891 1.35904e-22
17.8047 1.31115e-22
17.8203 1.28463e-22
17.8359 1.26199e-22
17.8516 1.23116e-22
17.8672 1.20304e-22
17.8828 1.16828e-22
17.8984 1.13519e-22
17.9141 1.10656e-22
17.9297 1.07032e-22
17.9453 1.05127e-22
17.9609 1.00752e-22
17.9766 9.79013e-23
17.9922 9.67221e-23
18.0078 9.26933e-23
18.0234 8.96242e-23
18.0391 8.82366e-23
18.0547 8.74323e-23
18.0703 8.5465e-23
18.0859 8.17993e-23
18.1016 8.05902e-23
18.1172 7.8547e-23
18.1328 7.59699e-23
18.1484 7.46182e-23
18.1641 7.28521e-23
18.1797 7.15832e-23
18.1953 6.89607e-23
18.2109 6.6508e-23
18.2266 6.49967e-23
18.2422 6.24993e-23
18.2578 6.25301e-23
18.2734 5.96942e-23
18.2891 5.81448e-23
18.3047 5.6725e-23
18.3203 5.54702e-23
18.3359 5.39638e-23
18.3516 5.26778e-23
18.3672 5.03282e-23
18.3828 5.06058e-23
18.3984 4.84198e-23
18.4141 4.72572e-23
18.4297 4.51193e-23
18.4453 4.47738e-23
18.4609 4.43913e-23
18.4766 4.26112e-23
18.4922 4.07663e-23
18.5078 3.96671e-23
18.5234 4.05814e-23
18.5391 3.82196e-23
18.5547 3.76777e-23
18.5703 3.67905e-23
18.5859 3.54579e-23
18.6016 3.42844e-23
18.6172 3.39988e-23
18.6328 3.25397e-23
18.6484 3.13943e-23
18.6641 3.04863e-23
18.6797 3.00771e-23
18.6953 2.89166e-23
18.7109 2.82491e-23
18.7266 2.77482e-23
18.7422 2.67566e-23
18.7578 2.66727e-23
18.7734 2.59428e-23
18.7891 2.54595e-23
18.8047 2.43287e-23
18.8203 2.39861e-23
18.8359 2.25949e-23
18.8516 2.26766e-23
18.8672 2.17323e-23
18.8828 2.11082e-23
18.8984 2.06366e-23
18.9141 2.00015e-23
18.9297 1.97947e-23
18.9453 1.91073e-23
18.9609 1.85931e-23
18.9766 1.80263e-23
18.9922 1.76876e-23
19.0078 1.70152e-23
19.0234 1.73901e-23
19.0391 1.67653e-23
19.0547 1.60349e-23
19.0703 1.53252e-23
19.0859 1.52542e-23
19.1016 1.48197e-23
19.1172 1.4464e-23
19.1328 1.39166e-23
19.1484 1.37171e-23
19.1641 1.30607e-23
19.1797 1.27416e-23
19.1953 1.25853e-23
19.2109 1.21021e-23
19.2266 1.19037e-23
19.2422 1.17451e-23
19.2578 1.13467e-23
19.2734 1.09977e-23
19.2891 1.03348e-23
19.3047 1.04452e-23
19.3203 1.00462e-23
19.3359 9.97168e-24
19.3516 9.64421e-24
19.3672 9.35049e-24
19.3828 8.94477e-24
19.3984 8.87641e-24
19.4141 8.45083e-24
19.4297 8.40699e-24
19.4453 8.28622e-24
19.4609 8.05383e-24
19.4766 7.97282e-24
19.4922 7.51835e-24
19.5078 7.14843e-24
19.5234 7.19622e-24
19.5391 6.80139e-24
19.5547 6.68588e-24
19.5703 6.76192e-24
19.5859 6.71683e-24
19.6016 6.31948e-24
19.6172 6.05156e-24
19.6328 5.93585e-24
19.6484 5.75256e-24
19.6641 5.71016e-24
19.6797 5.39581e-24
19.6953 5.26814e-24
19.7109 5.20716e-24
19.7266 5.09042e-24
19.7422 5.02034e-24
19.7578 4.79495e-24
19.7734 4.69062e-24
19.7891 4.52306e-24
19.8047 4.40704e-24
19.8203 4.35855e-24
19.8359 4.19977e-24
19.8516 4.10207e-24
19.8672 3.94312e-24
19.8828 3.89742e-24
19.8984 3.78688e-24
19.9141 3.70832e-24
19.9297 3.54469e-24
19.9453 3.47742e-24
19.9609 3.36886e-24
19.9766 3.25576e-24
19.9922 3.23307e-24
20.0078 3.12402e-24
20.0234 3.0655e-24
20.0391 3.01866e-24
20.0547 2.90166e-24
20.0703 2.89403e-24
20.0859 2.74062e-24
20.1016 2.67496e-24
20.1172 2.52809e-24
20.1328 2.60509e-24
20.1484 2.4856e-24
20.1641 2.36123e-24
20.1797 2.32638e-24
20.1953 2.32752e-24
20.2109 2.22292e-24
20.2266 2.14999e-24
20.2422 2.14278e-24
20.2578 2.08439e-24
20.2734 2.0057e-24
20.2891 1.93225e-24
20.3047 1.8952e-24
20.3203 1.8376e-24
20.3359 1.83043e-24
20.3516 1.72113e-24
20.3672 1.70734e-24
20.3828 1.63803e-24
20.3984 1.61849e-24
20.4141 1.5945e-24
20.4297 1.53588e-24
20.4453 1.49916e-24
20.4609 1.44285e-24
20.4766 1.41708e-24
20.4922 1.39107e-24
20.5078 1.33154e-24
20.5234 1.30337e-24
20.5391 1.29077e-24
20.5547 1.26544e-24
20.5703 1.23142e-24
20.5859 1.17175e-24
20.6016 1.13117e-24
20.6172 1.11414e-24
20.6328 1.06728e-24
20.6484 1.04319e-24
20.6641 1.04858e-24
20.6797 1.00168e-24
20.6953 9.6467e-25
20.7109 9.30516e-25
20.7266 9.36069e-25
20.7422 9.09434e-25
20.7578 8.66281e-25
20.7734 8.51025e-25
20.7891 8.16891e-25
20.8047 8.22687e-25
20.8203 8.04998e-25
20.8359 7.93395e-25
20.8516 7.51157e-25
20.8672 7.2581e-25
20.8828 7.15107e-25
20.8984 6.97649e-25
20.9141 6.59707e-25
20.9297 6.64861e-25
20.9453 6.46715e-25
20.9609 6.37706e-25
20.9766 5.97363e-25
20.9922 5.92304e-25
21.0078 5.72607e-25
21.0234 5.54276e-25
21.0391 5.57098e-25
21.0547 5.24931e-25
21.0703 5.16083e-25
21.0859 4.88589e-25
21.1016 4.79829e-25
21.1172 4.70435e-25
21.1328 4.64742e-25
21.1484 4.49361e-25
21.1641 4.38626e-25
21.1797 4.25253e-25
21.1953 4.16622e-25
21.2109 3.98394e-25
21.2266 3.89438e-25
21.2422 3.80363e-25
21.2578 3.71238e-25
21.2734 3.59964e-25
21.2891 3.60267e-25
21.3047 3.43512e-25
21.3203 3.27735e-25
21.3359 3.3078e-25
21.3516 3.27496e-25
21.3672 3.09896e-25
21.3828 3.05051e-25
21.3984 2.99326e-25
21.4141 2.81707e-25
21.4297 2.80957e-25
21.4453 2.71983e-25
21.4609 2.59655e-25
21.4766 2.6213e-25
21.4922 2.44124e-25
21.5078 2.50426e-25
21.5234 2.3515e-25
21.5391 2.3476e-25
21.5547 2.25333e-25
21.5703 2.21833e-25
21.5859 2.17439e-25
21.6016 2.0637e-25
21.6172 1.97587e-25
21.6328 1.95153e-25
21.6484 1.97958e-25
21.6641 1.84413e-25
21.6797 1.81476e-25
21.6953 1.79386e-25
21.7109 1.71177e-25
21.7266 1.66849e-25
21.7422 1.64549e-25
21.7578 1.63461e-25
21.7734 1.53714e-25
21.7891 1.5578e-25
21.8047 1.44943e-25
21.8203 1.43935e-25
21.8359 1.35562e-25
21.8516 1.34548e-25
21.8672 1.33123e-25
21.8828 1.3055e-25
21.8984 1.26528e-25
21.9141 1.23074e-25
21.9297 1.23766e-25
21.9453 1.1541e-25
21.9609 1.13626e-25
21.9766 1.10909e-25
21.9922 1.0884e-25
22.0078 1.05349e-25
22.0234 1.02496e-25
22.0391 9.97678e-26
22.0547 9.24548e-26
22.0703 9.27484e-26
22.0859 9.19029e-26
22.1016 8.94147e-26
22.1172 8.96474e-26
22.1328 8.35911e-26
22.1484 8.16511e-26
22.1641 7.84198e-26
22.1797 7.88782e-26
22.1953 7.55743e-26
22.2109 7.48487e-26
22.2266 7.30395e-26
22.2422 6.9007e-26
22.2578 6.58163e-26
22.2734 6.48224e-26
22.2891 6.51131e-26
22.3047 6.22184e-26
22.3203 6.26568e-26
22.3359 5.91413e-26
22.3516 5.81109e-26
22.3672 5.44278e-26
22.3828 5.30385e-26
22.3984 5.36095e-26
22.4141 5.23078e-26
22.4297 5.02415e-26
22.4453 4.91916e-26
22.4609 4.74933e-26
22.4766 4.73233e-26
22.4922 4.57422e-26
22.5078 4.39939e-26
22.5234 4.40036e-26
22.5391 4.23163e-26
22.5547 4.08139e-26
22.5703 3.86628e-26
22.5859 3.85821e-26
22.6016 3.776e-26
22.6172 3.66672e-26
22.6328 3.54291e-26
22.6484 3.43144e-26
22.6641 3.3269e-26
22.6797 3.20075e-26
22.6953 3.15896e-26
22.7109 3.04017e-26
22.7266 3.107e-26
22.7422 2.888e-26
22.7578 2.78931e-26
22.7734 2.81508e-26
22.7891 2.68292e-26
22.8047 2.70245e-26
22.8203 2.65685e-26
22.8359 2.5097e-26
22.8516 2.40327e-26
22.8672 2.42887e-26
22.8828 2.33984e-26
22.8984 2.24233e-26
22.9141 2.21664e-26
22.9297 2.1848e-26
22.9453 2.08779e-26
22.9609 1.99347e-26
22.9766 1.94944e-26
22.9922 1.90659e-26
23.0078 1.89265e-26
23.0234 1.80741e-26
23.0391 1.74677e-26
23.0547 1.71138e-26
23.0703 1.7073e-26
23.0859 1.58022e-26
23.1016 1.5656e-26
23.1172 1.50034e-26
23.1328 1.51397e-26
23.1484 1.42526e-26
23.1641 1.39889e-26
23.1797 1.38128e-26
23.1953 1.38719e-26
23.2109 1.31728e-26
23.2266 1.31664e-26
23.2422 1.25792e-26
23.2578 1.17808e-26
23.2734 1.2117e-26
23.2891 1.17734e-26
23.3047 1.12661e-26
23.3203 1.10745e-26
23.3359 1.06455e-26
23.3516 1.03434e-26
23.3672 9.97198e-27
23.3828 9.74283e-27
23.3984 9.71679e-27
23.4141 9.50837e-27
23.4297 8.9449e-27
23.4453 8.74783e-27
23.4609 8.76189e-27
23.4766 8.31571e-27
23.4922 8.20522e-27
23.5078 7.79964e-27
23.5234 7.72954e-27
23.5391 7.2867e-27
23.5547 7.1892e-27
23.5703 7.13179e-27
23.5859 6.74038e-27
23.6016 6.56877e-27
23.6172 6.62605e-27
23.6328 6.22898e-27
23.6484 6.32924e-27
23.6641 5.8225e-27
23.6797 5.80139e-27
23.6953 5.88762e-27
23.7109 5.52754e-27
23.7266 5.36667e-27
23.7422 5.24012e-27
23.7578 5.03065e-27
23.7734 4.86843e-27
23.7891 4.66123e-27
23.8047 4.84398e-27
23.8203 4.54153e-27
23.8359 4.44441e-27
23.8516 4.40407e-27
23.8672 4.13152e-27
23.8828 4.13862e-27
23.8984 3.99832e-27
23.9141 3.88915e-27
23.9297 3.82699e-27
23.9453 3.74859e-27
23.9609 3.67627e-27
23.9766 3.39023e-27
23.9922 3.39981e-27
24.0078 3.3452e-27
24.0234 3.17869e-27
24.0391 3.18508e-27
24.0547 3.03736e-27
24.0703 2.90829e-27
24.0859 2.86769e-27
24.1016 2.92513e-27
24.1172 2.67409e-27
24.1328 2.69213e-27
24.1484 2.57823e-27
24.1641 2.42212e-27
24.1797 2.50946e-27
24.1953 2.50319e-27
24.2109 2.32469e-27
24.2266 2.24537e-27
24.2422 2.24694e-27
24.2578 2.12233e-27
24.2734 2.1907e-27
24.2891 2.10387e-27
24.3047 1.91596e-27
24.3203 1.89752e-27
24.3359 1.8517e-27
24.3516 1.81865e-27
24.3672 1.79355e-27
24.3828 1.7085e-27
24.3984 1.64793e-27
24.4141 1.66157e-27
24.4297 1.5982e-27
24.4453 1.54675e-27
24.4609 1.49703e-27
24.4766 1.4325e-27
24.4922 1.41407e-27
24.5078 1.38976e-27
24.5234 1.38689e-27
24.5391 1.27629e-27
24.5547 1.25403e-27
24.5703 1.21007e-27
24.5859 1.20416e-27
24.6016 1.17122e-27
24.6172 1.14676e-27
24.6328 1.07494e-27
24.6484 1.08997e-27
24.6641 1.06667e-27
24.6797 1.02431e-27
24.6953 9.76494e-28
24.7109 9.62327e-28
24.7266 9.48248e-28
24.7422 9.08851e-28
24.7578 9.00051e-28
24.7734 8.56254e-28
24.7891 8.46626e-28
24.8047 8.1308e-28
24.8203 8.25183e-28
24.8359 7.63678e-28
24.8516 7.68048e-28
24.8672 7.13419e-28
24.8828 7.23197e-28
24.8984 6.83634e-28
24.9141 6.6051e-28
24.9297 6.62618e-28
24.9453 6.56478e-28
24.9609 6.28303e-28
24.9766 5.94242e-28
24.9922 5.93376e-28
25.0078 5.68684e-28
25.0234 5.6163e-28
25.0391 5.5314e-28
25.0547 5.01641e-28
25.0703 5.14366e-28
25.0859 4.96679e-28
25.1016 4.88813e-28
25.1172 4.55981e-28
25.1328 4.57187e-28
25.1484 4.54429e-28
25.1641 4.34302e-28
25.1797 4.23181e-28
25.1953 4.12369e-28
25.2109 4.03666e-28
25.2266 3.95198e-28
25.2422 3.79221e-28
25.2578 3.82554e-28
25.2734 3.57879e-28
25.2891 3.63027e-28
25.3047 3.24658e-28
25.3203 3.29731e-28
25.3359 3.33209e-28
25.3516 3.18092e-28
25.3672 3.05326e-28
25.3828 2.89577e-28
25.3984 2.85859e-28
25.4141 2.79401e-28
25.4297 2.73412e-28
25.4453 2.64225e-28
25.4609 2.54702e-28
25.4766 2.6101e-28
25.4922 2.45996e-28
25.5078 2.39129e-28
25.5234 2.43849e-28
25.5391 2.24788e-28
25.5547 2.16102e-28
25.5703 2.26599e-28
25.5859 1.95921e-28
25.6016 2.02664e-28
25.6172 1.95409e-28
25.6328 1.83148e-28
25.6484 1.81844e-28
25.6641 1.74226e-28
25.6797 1.72509e-28
25.6953 1.70946e-28
25.7109 1.6427e-28
25.7266 1.64304e-28
25.7422 1.54145e-28
25.7578 1.47347e-28
25.7734 1.50233e-28
25.7891 1.40851e-28
25.8047 1.41294e-28
25.8203 1.3947e-28
25.8359 1.28925e-28
25.8516 1.24172e-28
25.8672 1.23304e-28
25.8828 1.24998e-28
25.8984 1.17312e-28
25.9141 1.17838e-28
25.9297 1.09406e-28
25.9453 1.08814e-28
25.9609 1.0701e-28
25.9766 1.01457e-28
25.9922 9.82526e-29
26.0078 9.57485e-29
26.0234 9.89257e-29
26.0391 9.06037e-29
26.0547 8.75479e-29
26.0703 8.69243e-29
26.0859 8.50003e-29
26.1016 8.12389e-29
26.1172 8.05306e-29
26.1328 7.42696e-29
26.1484 7.53895e-29
26.1641 7.12195e-29
26.1797 7.16812e-29
26.1953 6.7523e-29
26.2109 6.5951e-29
26.2266 6.51435e-29
26.2422 6.44278e-29
26.2578 6.23014e-29
26.2734 6.15514e-29
26.2891 5.77502e-29
26.3047 5.54583e-29
26.3203 5.45315e-29
26.3359 5.22955e-29
26.3516 5.32037e-29
26.3672 4.9237e-29
26.3828 5.0154e-29
26.3984 4.83326e-29
26.4141 4.68535e-29
26.4297 4.54514e-29
26.4453 4.38252e-29
26.4609 4.13964e-29
26.4766 4.14789e-29
26.4922 3.97056e-29
26.5078 4.05111e-29
26.5234 3.85258e-29
26.5391 3.65234e-29
26.5547 3.56259e-29
26.5703 3.47736e-29
26.5859 3.52167e-29
26.6016 3.27968e-29
26.6172 3.17055e-29
26.6328 3.01246e-29
26.6484 2.86063e-29
26.6641 2.93402e-29
26.6797 2.92156e-29
26.6953 2.71869e-29
26.7109 2.71064e-29
26.7266 2.55458e-29
26.7422 2.57586e-29
26.7578 2.63979e-29
26.7734 2.36209e-29
26.7891 2.20493e-29
26.8047 2.29435e-29
26.8203 2.22804e-29
26.8359 2.12834e-29
26.8516 2.03033e-29
26.8672 2.10397e-29
26.8828 2.05409e-29
26.8984 1.94537e-29
26.9141 1.8816e-29
26.9297 1.89282e-29
26.9453 1.81466e-29
26.9609 1.67712e-29
26.9766 1.59683e-29
26.9922 1.67667e-29
27.0078 1.52923e-29
27.0234 1.48125e-29
27.0391 1.47901e-29
27.0547 1.47191e-29
27.0703 1.36785e-29
27.0859 1.3198e-29
27.1016 1.30427e-29
27.1172 1.26304e-29
27.1328 1.22717e-29
27.1484 1.17848e-29
27.1641 1.15522e-29
27.1797 1.14808e-29
27.1953 1.11344e-29
27.2109 1.07664e-29
27.2266 9.87397e-30
27.2422 1.03351e-29
27.2578 1.00666e-29
27.2734 9.32289e-30
27.2891 9.15467e-30
27.3047 8.62189e-30
27.3203 8.99653e-30
27.3359 8.01071e-30
27.3516 8.22689e-30
27.3672 7.71179e-30
27.3828 7.37639e-30
27.3984 7.54712e-30
27.4141 7.63723e-30
27.4297 6.81232e-30
27.4453 7.0525e-30
27.4609 6.89529e-30
27.4766 6.59995e-30
27.4922 6.50554e-30
27.5078 5.92794e-30
27.5234 6.00277e-30
27.5391 5.86906e-30
27.5547 5.74751e-30
27.5703 5.36097e-30
27.5859 5.08955e-30
27.6016 5.21466e-30
27.6172 4.94124e-30
27.6328 4.7619e-30
27.6484 4.65209e-30
27.6641 4.56809e-30
27.6797 4.38502e-30
27.6953 4.23058e-30
27.7109 4.01058e-30
27.7266 3.76164e-30
27.7422 4.10499e-30
27.7578 3.86604e-30
27.7734 3.69058e-30
27.7891 3.45372e-30
27.8047 3.51793e-30
27.8203 3.10724e-30
27.8359 3.12114e-30
27.8516 3.02378e-30
27.8672 2.85386e-30
27.8828 2.93579e-30
27.8984 2.89533e-30
27.9141 2.69629e-30
27.9297 2.78796e-30
27.9453 2.67928e-30
27.9609 2.59977e-30
27.9766 2.3345e-30
27.9922 2.41658e-30
28.0078 2.33047e-30
28.0234 2.21723e-30
28.0391 2.16897e-30
28.0547 2.02371e-30
28.0703 1.99245e-30
28.0859 1.84627e-30
28.1016 1.85762e-30
28.1172 1.75108e-30
28.1328 1.75675e-30
28.1484 1.65449e-30
28.1641 1.66381e-30
28.1797 1.61487e-30
28.1953 1.52269e-30
28.2109 1.55877e-30
28.2266 1.54099e-30
28.2422 1.41205e-30
28.2578 1.36476e-30
28.2734 1.30111e-30
28.2891 1.25512e-30
28.3047 1.22511e-30
28.3203 1.24122e-30
28.3359 1.14492e-30
28.3516 1.15416e-30
28.3672 1.11425e-30
28.3828 1.03255e-30
28.3984 1.03092e-30
28.4141 1.0568e-30
28.4297 9.07009e-31
28.4453 9.79009e-31
28.4609 9.05493e-31
28.4766 8.45562e-31
28.4922 7.99095e-31
28.5078 7.80465e-31
28.5234 7.59763e-31
28.5391 7.26336e-31
28.5547 7.09605e-31
28.5703 6.20896e-31
28.5859 6.04422e-31
28.6016 6.25557e-31
28.6172 6.31486e-31
28.6328 6.00516e-31
28.6484 5.59791e-31
28.6641 5.18981e-31
28.6797 4.63667e-31
28.6953 5.2793e-31
28.7109 5.09442e-31
28.7266 4.70955e-31
28.7422 4.33556e-31
28.7578 4.43743e-31
28.7734 4.50172e-31
28.7891 3.79817e-31
28.8047 3.68134e-31
28.8203 3.60005e-31
28.8359 3.32572e-31
28.8516 3.71499e-31
28.8672 3.2848e-31
28.8828 3.24319e-31
28.8984 2.96455e-31
28.9141 2.6428e-31
28.9297 2.65933e-31
28.9453 2.41239e-31
28.9609 2.44727e-31
28.9766 2.45761e-31
28.9922 2.34211e-31
29.0078 2.03218e-31
29.0234 2.14024e-31
29.0391 1.89507e-31
29.0547 1.76133e-31
29.0703 1.5453e-31
29.0859 1.69743e-31
29.1016 1.55925e-31
29.1172 1.49904e-31
29.1328 1.30192e-31
29.1484 1.21997e-31
29.1641 1.14034e-31
29.1797 1.31129e-31
29.1953 1.14779e-31
29.2109 1.16899e-31
29.2266 1.20464e-31
29.2422 8.86468e-32
29.2578 7.89034e-32
29.2734 7.78754e-32
29.2891 7.92313e-32
29.3047 4.75848e-32
29.3203 5.31245e-32
29.3359 4.42561e-32
29.3516 4.26174e-32
29.3672 4.08164e-32
29.3828 5.05953e-32
29.3984 2.321e-32
29.4141 1.75129e-32
29.4297 1.96463e-32
29.4453 1.73463e-32
29.4609 1.70521e-32
29.4766 1.83694e-32
29.4922 5.51233e-33
29.5078 1.09265e-32
29.5234 1.53738e-32
29.5391 2.50073e-34
29.5547 -4.52123e-33
29.5703 1.87629e-33
29.5859 -5.97717e-33
29.6016 -1.25097e-32
29.6172 -2.22506e-32
29.6328 -2.21484e-32
29.6484 -8.58327e-33
29.6641 -1.93747e-32
29.6797 -2.35292e-32
29.6953 -2.17048e-32
29.7109 -2.8695e-32
29.7266 -3.80151e-32
29.7422 -2.53102e-32
29.7578 -4.3912e-32
29.7734 -3.94827e-32
29.7891 -4.8893e-32
29.8047 -4.69517e-32
29.8203 -4.36917e-32
29.8359 -4.42466e-32
29.8516 -3.68277e-32
29.8672 -4.08981e-32
29.8828 -4.728e-32
29.8984 -3.95757e-32
29.9141 -5.30584e-32
29.9297 -5.1431e-32
29.9453 -5.3882e-32
29.9609 -5.49376e-32
29.9766 -5.47037e-32
29.9922 -5.25161e-32
30.0078 -5.42144e-32
30.0234 -5.27446e-32
30.0391 -5.39882e-32
30.0547 -6.09482e-32
30.0703 -6.36834e-32
30.0859 -5.50649e-32
30.1016 -6.2616e-32
30.1172 -6.00169e-32
30.1328 -5.67938e-32
30.1484 -5.62855e-32
30.1641 -6.27094e-32
30.1797 -5.79501e-32
30.1953 -5.43428e-32
30.2109 -6.36824e-32
30.2266 -5.88502e-32
30.2422 -5.59486e-32
30.2578 -5.7884e-32
30.2734 -6.08617e-32
30.2891 -5.97236e-32
30.3047 -5.74508e-32
30.3203 -5.985e-32
30.3359 -5.50627e-32
30.3516 -6.43116e-32
30.3672 -6.49355e-32
30.3828 -5.48587e-32
30.3984 -5.92641e-32
30.4141 -6.44304e-32
30.4297 -5.91843e-32
30.4453 -5.81388e-32
30.4609 -6.09029e-32
30.4766 -5.49393e-32
30.4922 -6.16515e-32
30.5078 -6.22062e-32
30.5234 -5.41173e-32
30.5391 -5.2239e-32
30.5547 -5.84279e-32
30.5703 -5.9323e-32
30.5859 -5.20361e-32
30.6016 -5.469e-32
30.6172 -5.74213e-32
30.6328 -5.10216e-32
30.6484 -4.86202e-32
30.6641 -5.13621e-32
30.6797 -5.26679e-32
30.6953 -5.38897e-32
30.7109 -4.35172e-32
30.7266 -4.71256e-32
30.7422 -5.18629e-32
30.7578 -5.07396e-32
30.7734 -4.92934e-32
30.7891 -4.44697e-32
30.8047 -3.7734e-32
30.8203 -4.67044e-32
30.8359 -4.92948e-32
30.8516 -4.68189e-32
30.8672 -3.86307e-32
30.8828 -4.39554e-32
30.8984 -3.5785e-32
30.9141 -4.16899e-32
30.9297 -3.90158e-32
30.9453 -4.22997e-32
30.9609 -3.81751e-32
30.9766 -3.56065e-32
30.9922 -3.90393e-32
31.0078 -3.6114e-32
31.0234 -3.24346e-32
31.0391 -3.28639e-32
31.0547 -3.7132e-32
31.0703 -3.30796e-32
31.0859 -3.05634e-32
31.1016 -3.23523e-32
31.1172 -3.25843e-32
31.1328 -2.81353e-32
31.1484 -3.34627e-32
31.1641 -2.83011e-32
31.1797 -2.54743e-32
31.1953 -2.62585e-32
31.2109 -2.81916e-32
31.2266 -2.78427e-32
31.2422 -2.85617e-32
31.2578 -2.04363e-32
31.2734 -2.73015e-32
31.2891 -2.26786e-32
31.3047 -2.52847e-32
31.3203 -1.97694e-32
31.3359 -1.99743e-32
31.3516 -1.99224e-32
31.3672 -1.62762e-32
31.3828 -1.4512e-32
31.3984 -1.44545e-32
31.4141 -1.60711e-32
31.4297 -1.58614e-32
31.4453 -1.1528e-32
31.4609 -1.458e-32
31.4766 -1.23198e-32
31.4922 -1.30696e-32
31.5078 -9.40284e-33
31.5234 -1.46688e-32
31.5391 -1.10701e-32
31.5547 -9.47713e-33
31.5703 -8.55395e-33
31.5859 -9.31484e-33
31.6016 -6.74865e-33
31.6172 -5.33533e-33
31.6328 -7.57949e-33
31.6484 -6.96451e-33
31.6641 -6.55475e-33
31.6797 -6.23945e-33
31.6953 -3.83775e-33
31.7109 -5.86637e-33
31.7266 -5.43726e-33
31.7422 -5.0262e-33
31.7578 -3.1516e-33
31.7734 -2.08747e-33
31.7891 -1.92883e-33
31.8047 -2.05865e-33
31.8203 -2.45505e-33
31.8359 -2.28534e-33
31.8516 -2.016e-33
31.8672 -9.77305e-34
31.8828 -9.09075e-34
31.8984 -3.04017e-34
31.9141 -7.04224e-35
31.9297 2.16875e-35
31.9453 -8.9509e-35
31.9609 -2.43502e-34
31.9766 -7.18431e-38
31.9922 4.94958e-36


==> anc/figure1/DATA/DILEPTON/LAMBDA_5/Yield_dNMdM_LO_17600.txt <==
#[1]Q [2]dN / MdM dy_q d2xT
0.0078125 0.000279662
0.0234375 0.00027899
0.0390625 0.00027532
0.0546875 0.000267418
0.0703125 0.00025602
0.0859375 0.000242222
0.101562 0.000227026
0.117188 0.000211399
0.132812 0.000195882
0.148438 0.000180863
0.164062 0.00016658
0.179688 0.00015311
0.195312 0.000140477
0.210938 0.000128722
0.226562 0.000117809
0.242188 0.000107708
0.257812 9.83884e-05
0.273438 8.97912e-05
0.289062 8.18896e-05
0.304688 7.46297e-05
0.320312 6.79822e-05
0.335938 6.18958e-05
0.351562 5.63294e-05
0.367188 5.12436e-05
0.382812 4.66056e-05
0.398438 4.23728e-05
0.414062 3.85178e-05
0.429688 3.50121e-05
0.445312 3.18203e-05
0.460938 2.89174e-05
0.476562 2.6281e-05
0.492188 2.38828e-05
0.507812 2.17039e-05
0.523438 1.97301e-05
0.539062 1.79319e-05
0.554688 1.63051e-05
0.570312 1.48263e-05
0.585938 1.34839e-05
0.601562 1.2267e-05
0.617188 1.11623e-05
0.632812 1.01579e-05
0.648438 9.24879e-06
0.664062 8.42267e-06
0.679688 7.67363e-06
0.695312 6.99278e-06
0.710938 6.37452e-06
0.726562 5.8144e-06
0.742188 5.30452e-06
0.757812 4.83931e-06
0.773438 4.41965e-06
0.789062 4.03714e-06
0.804688 3.68867e-06
0.820312 3.37341e-06
0.835938 3.08435e-06
0.851562 2.82172e-06
0.867188 2.584e-06
0.882812 2.36665e-06
0.898438 2.16824e-06
0.914062 1.98804e-06
0.929688 1.82355e-06
0.945312 1.67339e-06
0.960938 1.53627e-06
0.976562 1.41129e-06
0.992188 1.29691e-06
1.00781 1.19276e-06
1.02344 1.0969e-06
1.03906 1.00988e-06
1.05469 9.2992e-07
1.07031 8.56951e-07
1.08594 7.90223e-07
1.10156 7.28652e-07
1.11719 6.72438e-07
1.13281 6.20895e-07
1.14844 5.73639e-07
1.16406 5.30078e-07
1.17969 4.90366e-07
1.19531 4.53609e-07
1.21094 4.19947e-07
1.22656 3.89141e-07
1.24219 3.60455e-07
1.25781 3.34165e-07
1.27344 3.10111e-07
1.28906 2.87866e-07
1.30469 2.67338e-07
1.32031 2.48416e-07
1.33594 2.30925e-07
1.35156 2.14723e-07
1.36719 1.99852e-07
1.38281 1.86071e-07
1.39844 1.73337e-07
1.41406 1.61578e-07
1.42969 1.50669e-07
1.44531 1.40598e-07
1.46094 1.3115e-07
1.47656 1.22548e-07
1.49219 1.14456e-07
1.50781 1.06983e-07
1.52344 1.00054e-07
1.53906 9.36261e-08
1.55469 8.76276e-08
1.57031 8.20689e-08
1.58594 7.68808e-08
1.60156 7.20979e-08
1.61719 6.7611e-08
1.63281 6.34214e-08
1.64844 5.95181e-08
1.66406 5.59172e-08
1.67969 5.25118e-08
1.69531 4.93509e-08
1.71094 4.64166e-08
1.72656 4.36692e-08
1.74219 4.11003e-08
1.75781 3.86971e-08
1.77344 3.6451e-08
1.78906 3.43541e-08
1.80469 3.23648e-08
1.82031 3.05303e-08
1.83594 2.87949e-08
1.85156 2.7166e-08
1.86719 2.56612e-08
1.88281 2.42333e-08
1.89844 2.28995e-08
1.91406 2.16432e-08
1.92969 2.04627e-08
1.94531 1.93549e-08
1.96094 1.83145e-08
1.97656 1.73445e-08
1.99219 1.64128e-08
2.00781 1.55542e-08
2.02344 1.47335e-08
2.03906 1.39675e-08
2.05469 1.32474e-08
2.07031 1.25597e-08
2.08594 1.19183e-08
2.10156 1.13107e-08
2.11719 1.07375e-08
2.13281 1.01981e-08
2.14844 9.68888e-09
2.16406 9.20737e-09
2.17969 8.75176e-09
2.19531 8.32043e-09
2.21094 7.91972e-09
2.22656 7.52978e-09
2.24219 7.16792e-09
2.25781 6.82825e-09
2.27344 6.49662e-09
2.28906 6.18934e-09
2.30469 5.89294e-09
2.32031 5.61918e-09
2.33594 5.3549e-09
2.35156 5.11033e-09
2.36719 4.87172e-09
2.38281 4.64554e-09
2.39844 4.43405e-09
2.41406 4.23216e-09
2.42969 4.04139e-09
2.44531 3.85786e-09
2.46094 3.68441e-09
2.47656 3.52118e-09
2.49219 3.36555e-09
2.50781 3.21696e-09
2.52344 3.07355e-09
2.53906 2.93746e-09
2.55469 2.81251e-09
2.57031 2.68954e-09
2.58594 2.57342e-09
2.60156 2.46199e-09
2.61719 2.35549e-09
2.63281 2.25634e-09
2.64844 2.16259e-09
2.66406 2.06892e-09
2.67969 1.98281e-09
2.69531 1.90127e-09
2.71094 1.82223e-09
2.72656 1.74685e-09
2.74219 1.67482e-09
2.75781 1.60648e-09
2.77344 1.53996e-09
2.78906 1.47835e-09
2.80469 1.4182e-09
2.82031 1.35932e-09
2.83594 1.30539e-09
2.85156 1.2529e-09
2.86719 1.20337e-09
2.88281 1.15596e-09
2.89844 1.10891e-09
2.91406 1.06636e-09
2.92969 1.02389e-09
2.94531 9.85148e-10
2.96094 9.46181e-10
2.97656 9.10141e-10
2.99219 8.74425e-10
3.00781 8.40555e-10
3.02344 8.09074e-10
3.03906 7.77971e-10
3.05469 7.47963e-10
3.07031 7.1992e-10
3.08594 6.93036e-10
3.10156 6.66709e-10
3.11719 6.41665e-10
3.13281 6.17899e-10
3.14844 5.94554e-10
3.16406 5.72704e-10
3.17969 5.51216e-10
3.19531 5.31825e-10
3.21094 5.11776e-10
3.22656 4.93139e-10
3.24219 4.75189e-10
3.25781 4.5766e-10
3.27344 4.41104e-10
3.28906 4.2538e-10
3.30469 4.09628e-10
3.32031 3.9489e-10
3.33594 3.8136e-10
3.35156 3.67365e-10
3.36719 3.54859e-10
3.38281 3.41845e-10
3.39844 3.30077e-10
3.41406 3.18536e-10
3.42969 3.07343e-10
3.44531 2.96556e-10
3.46094 2.86377e-10
3.47656 2.76266e-10
3.49219 2.66864e-10
3.50781 2.57511e-10
3.52344 2.48395e-10
3.53906 2.40025e-10
3.55469 2.31939e-10
3.57031 2.24273e-10
3.58594 2.16292e-10
3.60156 2.08752e-10
3.61719 2.01831e-10
3.63281 1.94899e-10
3.64844 1.88623e-10
3.66406 1.82293e-10
3.67969 1.75893e-10
3.69531 1.70185e-10
3.71094 1.64627e-10
3.72656 1.59167e-10
3.74219 1.53852e-10
3.75781 1.48833e-10
3.77344 1.44087e-10
3.78906 1.39179e-10
3.80469 1.34726e-10
3.82031 1.30148e-10
3.83594 1.2612e-10
3.85156 1.2201e-10
3.86719 1.18093e-10
3.88281 1.14149e-10
3.89844 1.10539e-10
3.91406 1.06913e-10
3.92969 1.03456e-10
3.94531 1.00148e-10
3.96094 9.69859e-11
3.97656 9.37826e-11
3.99219 9.09552e-11
4.00781 8.80006e-11
4.02344 8.52504e-11
4.03906 8.25296e-11
4.05469 7.99601e-11
4.07031 7.75688e-11
4.08594 7.497e-11
4.10156 7.26172e-11
4.11719 7.04711e-11
4.13281 6.83056e-11
4.14844 6.61204e-11
4.16406 6.4106e-11
4.17969 6.21591e-11
4.19531 6.02062e-11
4.21094 5.8322e-11
4.22656 5.64283e-11
4.24219 5.47271e-11
4.25781 5.30804e-11
4.27344 5.14875e-11
4.28906 4.99839e-11
4.30469 4.84209e-11
4.32031 4.69841e-11
4.33594 4.55407e-11
4.35156 4.41539e-11
4.36719 4.28005e-11
4.38281 4.15177e-11
4.39844 4.02623e-11
4.41406 3.90708e-11
4.42969 3.79584e-11
4.44531 3.6773e-11
4.46094 3.56154e-11
4.47656 3.46114e-11
4.49219 3.36542e-11
4.50781 3.25654e-11
4.52344 3.16104e-11
4.53906 3.07217e-11
4.55469 2.98084e-11
4.57031 2.88664e-11
4.58594 2.80295e-11
4.60156 2.72243e-11
4.61719 2.64567e-11
4.63281 2.56789e-11
4.64844 2.4987e-11
4.66406 2.418e-11
4.67969 2.35492e-11
4.69531 2.28485e-11
4.71094 2.21928e-11
4.72656 2.1511e-11
4.74219 2.09095e-11
4.75781 2.03039e-11
4.77344 1.97107e-11
4.78906 1.91414e-11
4.80469 1.85618e-11
4.82031 1.8044e-11
4.83594 1.75865e-11
4.85156 1.70709e-11
4.86719 1.6554e-11
4.88281 1.60516e-11
4.89844 1.5662e-11
4.91406 1.51994e-11
4.92969 1.47192e-11
4.94531 1.4352e-11
4.96094 1.3929e-11
4.97656 1.35361e-11
4.99219 1.31503e-11
5.00781 1.27935e-11
5.02344 1.24135e-11
5.03906 1.20824e-11
5.05469 1.1772e-11
5.07031 1.14494e-11
5.08594 1.10791e-11
5.10156 1.07769e-11
5.11719 1.04784e-11
5.13281 1.01814e-11
5.14844 9.91962e-12
5.16406 9.65175e-12
5.17969 9.37787e-12
5.19531 9.08549e-12
5.21094 8.86451e-12
5.22656 8.61113e-12
5.24219 8.38719e-12
5.25781 8.12336e-12
5.27344 7.90104e-12
5.28906 7.71002e-12
5.30469 7.50472e-12
5.32031 7.27639e-12
5.33594 7.09526e-12
5.35156 6.89373e-12
5.36719 6.71528e-12
5.38281 6.52876e-12
5.39844 6.36496e-12
5.41406 6.18239e-12
5.42969 6.01119e-12
5.44531 5.84935e-12
5.46094 5.71058e-12
5.47656 5.5308e-12
5.49219 5.38468e-12
5.50781 5.23577e-12
5.52344 5.08243e-12
5.53906 4.95542e-12
5.55469 4.82374e-12
5.57031 4.69412e-12
5.58594 4.57002e-12
5.60156 4.44845e-12
5.61719 4.33219e-12
5.63281 4.22703e-12
5.64844 4.10153e-12
5.66406 3.98778e-12
5.67969 3.88759e-12
5.69531 3.78242e-12
5.71094 3.67426e-12
5.72656 3.58518e-12
5.74219 3.49249e-12
5.75781 3.40045e-12
5.77344 3.29933e-12
5.78906 3.21625e-12
5.80469 3.11948e-12
5.82031 3.04182e-12
5.83594 2.95929e-12
5.85156 2.88401e-12
5.86719 2.81015e-12
5.88281 2.73578e-12
5.89844 2.66997e-12
5.91406 2.59284e-12
5.92969 2.52259e-12
5.94531 2.46892e-12
5.96094 2.39694e-12
5.97656 2.33828e-12
5.99219 2.27168e-12
6.00781 2.20693e-12
6.02344 2.15563e-12
6.03906 2.10498e-12
6.05469 2.04759e-12
6.07031 1.98308e-12
6.08594 1.94033e-12
6.10156 1.88916e-12
6.11719 1.83432e-12
6.13281 1.79245e-12
6.14844 1.74163e-12
6.16406 1.7001e-12
6.17969 1.64839e-12
6.19531 1.60572e-12
6.21094 1.56842e-12
6.22656 1.52933e-12
6.24219 1.49105e-12
6.25781 1.45093e-12
6.27344 1.41845e-12
6.28906 1.36954e-12
6.30469 1.34138e-12
6.32031 1.30941e-12
6.33594 1.274e-12
6.35156 1.23884e-12
6.36719 1.2114e-12
6.38281 1.17958e-12
6.39844 1.15158e-12
6.41406 1.1182e-12
6.42969 1.08597e-12
6.44531 1.06334e-12
6.46094 1.035e-12
6.47656 1.00596e-12
6.49219 9.79583e-13
6.50781 9.61416e-13
6.52344 9.36374e-13
6.53906 9.11586e-13
6.55469 8.86987e-13
6.57031 8.65272e-13
6.58594 8.41747e-13
6.60156 8.19358e-13
6.61719 8.00548e-13
6.63281 7.77214e-13
6.64844 7.56095e-13
6.66406 7.42608e-13
6.67969 7.21207e-13
6.69531 7.04106e-13
6.71094 6.85397e-13
6.72656 6.73082e-13
6.74219 6.49292e-13
6.75781 6.36904e-13
6.77344 6.19022e-13
6.78906 6.05729e-13
6.80469 5.87062e-13
6.82031 5.73057e-13
6.83594 5.58456e-13
6.85156 5.46004e-13
6.86719 5.31863e-13
6.88281 5.1767e-13
6.89844 5.08262e-13
6.91406 4.89674e-13
6.92969 4.7698e-13
6.94531 4.68343e-13
6.96094 4.5596e-13
6.97656 4.44028e-13
6.99219 4.31638e-13
7.00781 4.21664e-13
7.02344 4.09431e-13
7.03906 3.9832e-13
7.05469 3.89973e-13
7.07031 3.80649e-13
7.08594 3.69849e-13
7.10156 3.6119e-13
7.11719 3.5428e-13
7.13281 3.43971e-13
7.14844 3.35316e-13
7.16406 3.2672e-13
7.17969 3.18316e-13
7.19531 3.10789e-13
7.21094 3.05338e-13
7.22656 2.95222e-13
7.24219 2.88003e-13
7.25781 2.83269e-13
7.27344 2.74649e-13
7.28906 2.67998e-13
7.30469 2.61285e-13
7.32031 2.54272e-13
7.33594 2.46062e-13
7.35156 2.43216e-13
7.36719 2.35665e-13
7.38281 2.30067e-13
7.39844 2.23556e-13
7.41406 2.19209e-13
7.42969 2.12874e-13
7.44531 2.08681e-13
7.46094 2.03323e-13
7.47656 1.9807e-13
7.49219 1.93218e-13
7.50781 1.8828e-13
7.52344 1.8384e-13
7.53906 1.79752e-13
7.55469 1.73869e-13
7.57031 1.70335e-13
7.58594 1.66339e-13
7.60156 1.6267e-13
7.61719 1.57819e-13
7.63281 1.54273e-13
7.64844 1.50467e-13
7.66406 1.46539e-13
7.67969 1.43514e-13
7.69531 1.4019e-13
7.71094 1.35761e-13
7.72656 1.33446e-13
7.74219 1.29715e-13
7.75781 1.26263e-13
7.77344 1.23196e-13
7.78906 1.20093e-13
7.80469 1.16723e-13
7.82031 1.1454e-13
7.83594 1.11908e-13
7.85156 1.08653e-13
7.86719 1.06439e-13
7.88281 1.04232e-13
7.89844 1.01115e-13
7.91406 9.922e-14
7.92969 9.65518e-14
7.94531 9.44138e-14
7.96094 9.11317e-14
7.97656 8.91108e-14
7.99219 8.67696e-14
8.00781 8.4987e-14
8.02344 8.27107e-14
8.03906 8.07994e-14
8.05469 7.91564e-14
8.07031 7.72072e-14
8.08594 7.51369e-14
8.10156 7.32014e-14
8.11719 7.16234e-14
8.13281 6.964e-14
8.14844 6.81346e-14
8.16406 6.63634e-14
8.17969 6.52649e-14
8.19531 6.32817e-14
8.21094 6.13148e-14
8.22656 6.05541e-14
8.24219 5.88628e-14
8.25781 5.70735e-14
8.27344 5.594e-14
8.28906 5.43558e-14
8.30469 5.31203e-14
8.32031 5.24492e-14
8.33594 5.08767e-14
8.35156 4.94936e-14
8.36719 4.83829e-14
8.38281 4.70814e-14
8.39844 4.59441e-14
8.41406 4.4765e-14
8.42969 4.38244e-14
8.44531 4.29238e-14
8.46094 4.13652e-14
8.47656 4.06587e-14
8.49219 3.96387e-14
8.50781 3.88951e-14
8.52344 3.79093e-14
8.53906 3.69585e-14
8.55469 3.6206e-14
8.57031 3.54285e-14
8.58594 3.42565e-14
8.60156 3.35593e-14
8.61719 3.28458e-14
8.63281 3.19091e-14
8.64844 3.10273e-14
8.66406 3.05433e-14
8.67969 2.97008e-14
8.69531 2.88282e-14
8.71094 2.83971e-14
8.72656 2.74801e-14
8.74219 2.68988e-14
8.75781 2.63801e-14
8.77344 2.56131e-14
8.78906 2.50851e-14
8.80469 2.43488e-14
8.82031 2.3863e-14
8.83594 2.3198e-14
8.85156 2.26748e-14
8.86719 2.22212e-14
8.88281 2.16298e-14
8.89844 2.11338e-14
8.91406 2.06131e-14
8.92969 2.00081e-14
8.94531 1.96474e-14
8.96094 1.91776e-14
8.97656 1.88738e-14
8.99219 1.81319e-14
9.00781 1.78044e-14
9.02344 1.73598e-14
9.03906 1.69407e-14
9.05469 1.64882e-14
9.07031 1.62549e-14
9.08594 1.56831e-14
9.10156 1.55385e-14
9.11719 1.51107e-14
9.13281 1.48302e-14
9.14844 1.42809e-14
9.16406 1.39679e-14
9.17969 1.36979e-14
9.19531 1.33419e-14
9.21094 1.29903e-14
9.22656 1.26713e-14
9.24219 1.24608e-14
9.25781 1.20478e-14
9.27344 1.18701e-14
9.28906 1.16351e-14
9.30469 1.13779e-14
9.32031 1.09997e-14
9.33594 1.08286e-14
9.35156 1.06156e-14
9.36719 1.02018e-14
9.38281 9.88189e-15
9.39844 9.7069e-15
9.41406 9.53895e-15
9.42969 9.29152e-15
9.44531 9.13754e-15
9.46094 8.95032e-15
9.47656 8.68594e-15
9.49219 8.42102e-15
9.50781 8.23347e-15
9.52344 8.05726e-15
9.53906 7.90744e-15
9.55469 7.69725e-15
9.57031 7.48248e-15
9.58594 7.31896e-15
9.60156 7.12653e-15
9.61719 6.97576e-15
9.63281 6.84986e-15
9.64844 6.61741e-15
9.66406 6.52005e-15
9.67969 6.35105e-15
9.69531 6.19583e-15
9.71094 6.05438e-15
9.72656 5.91763e-15
9.74219 5.80384e-15
9.75781 5.65424e-15
9.77344 5.47707e-15
9.78906 5.38415e-15
9.80469 5.25691e-15
9.82031 5.10466e-15
9.83594 5.03075e-15
9.85156 4.90289e-15
9.86719 4.78256e-15
9.88281 4.65938e-15
9.89844 4.57769e-15
9.91406 4.43634e-15
9.92969 4.38072e-15
9.94531 4.25116e-15
9.96094 4.12611e-15
9.97656 4.06917e-15
9.99219 3.92885e-15
10.0078 3.89135e-15
10.0234 3.79469e-15
10.0391 3.68562e-15
10.0547 3.58463e-15
10.0703 3.47026e-15
10.0859 3.46477e-15
10.1016 3.34553e-15
10.1172 3.2563e-15
10.1328 3.17981e-15
10.1484 3.11893e-15
10.1641 3.05005e-15
10.1797 2.99791e-15
10.1953 2.91812e-15
10.2109 2.83493e-15
10.2266 2.76972e-15
10.2422 2.70606e-15
10.2578 2.65022e-15
10.2734 2.59221e-15
10.2891 2.52049e-15
10.3047 2.4722e-15
10.3203 2.39544e-15
10.3359 2.35189e-15
10.3516 2.30988e-15
10.3672 2.23684e-15
10.3828 2.19772e-15
10.3984 2.123e-15
10.4141 2.0902e-15
10.4297 2.08453e-15
10.4453 1.99391e-15
10.4609 1.96811e-15
10.4766 1.90154e-15
10.4922 1.87598e-15
10.5078 1.82991e-15
10.5234 1.77572e-15
10.5391 1.72966e-15
10.5547 1.68977e-15
10.5703 1.64493e-15
10.5859 1.60066e-15
10.6016 1.57349e-15
10.6172 1.56054e-15
10.6328 1.49547e-15
10.6484 1.47269e-15
10.6641 1.44907e-15
10.6797 1.39962e-15
10.6953 1.3697e-15
10.7109 1.34044e-15
10.7266 1.31806e-15
10.7422 1.28205e-15
10.7578 1.2524e-15
10.7734 1.22916e-15
10.7891 1.18779e-15
10.8047 1.15012e-15
10.8203 1.14641e-15
10.8359 1.13287e-15
10.8516 1.08302e-15
10.8672 1.07284e-15
10.8828 1.03821e-15
10.8984 1.00438e-15
10.9141 1.00262e-15
10.9297 9.74839e-16
10.9453 9.39491e-16
10.9609 9.27164e-16
10.9766 9.04518e-16
10.9922 8.75665e-16
11.0078 8.65938e-16
11.0234 8.40786e-16
11.0391 8.30335e-16
11.0547 8.01043e-16
11.0703 7.78634e-16
11.0859 7.6868e-16
11.1016 7.4943e-16
11.1172 7.30222e-16
11.1328 7.07526e-16
11.1484 6.93667e-16
11.1641 6.7913e-16
11.1797 6.72367e-16
11.1953 6.5732e-16
11.2109 6.37077e-16
11.2266 6.26406e-16
11.2422 6.09336e-16
11.2578 5.94219e-16
11.2734 5.77993e-16
11.2891 5.66568e-16
11.3047 5.53099e-16
11.3203 5.42376e-16
11.3359 5.24826e-16
11.3516 5.19516e-16
11.3672 5.05327e-16
11.3828 4.86963e-16
11.3984 4.83433e-16
11.4141 4.71455e-16
11.4297 4.72721e-16
11.4453 4.5349e-16
11.4609 4.40768e-16
11.4766 4.33507e-16
11.4922 4.22619e-16
11.5078 4.08672e-16
11.5234 4.06545e-16
11.5391 3.95905e-16
11.5547 3.80857e-16
11.5703 3.76282e-16
11.5859 3.67661e-16
11.6016 3.64128e-16
11.6172 3.48976e-16
11.6328 3.42525e-16
11.6484 3.34108e-16
11.6641 3.32518e-16
11.6797 3.19999e-16
11.6953 3.11724e-16
11.7109 3.05518e-16
11.7266 3.01297e-16
11.7422 2.926e-16
11.7578 2.86828e-16
11.7734 2.77248e-16
11.7891 2.69663e-16
11.8047 2.67446e-16
11.8203 2.65216e-16
11.8359 2.56482e-16
11.8516 2.48789e-16
11.8672 2.45794e-16
11.8828 2.42171e-16
11.8984 2.33939e-16
11.9141 2.291e-16
11.9297 2.21415e-16
11.9453 2.16883e-16
11.9609 2.11171e-16
11.9766 2.09295e-16
11.9922 1.99857e-16
12.0078 2.00852e-16
12.0234 1.97925e-16
12.0391 1.8983e-16
12.0547 1.85676e-16
12.0703 1.8185e-16
12.0859 1.80057e-16
12.1016 1.72793e-16
12.1172 1.67616e-16
12.1328 1.64997e-16
12.1484 1.62238e-16
12.1641 1.59516e-16
12.1797 1.55708e-16
12.1953 1.49484e-16
12.2109 1.47243e-16
12.2266 1.4561e-16
12.2422 1.42171e-16
12.2578 1.41338e-16
12.2734 1.35507e-16
12.2891 1.32889e-16
12.3047 1.31139e-16
12.3203 1.28907e-16
12.3359 1.23688e-16
12.3516 1.23325e-16
12.3672 1.16569e-16
12.3828 1.16863e-16
12.3984 1.12807e-16
12.4141 1.12118e-16
12.4297 1.0913e-16
12.4453 1.05688e-16
12.4609 1.03555e-16
12.4766 1.00973e-16
12.4922 9.76265e-17
12.5078 9.79286e-17
12.5234 9.44749e-17
12.5391 9.28765e-17
12.5547 9.1231e-17
12.5703 8.78314e-17
12.5859 8.72321e-17
12.6016 8.35458e-17
12.6172 8.37766e-17
12.6328 8.10042e-17
12.6484 7.87942e-17
12.6641 7.81684e-17
12.6797 7.7311e-17
12.6953 7.41698e-17
12.7109 7.3417e-17
12.7266 7.14165e-17
12.7422 7.04977e-17
12.7578 6.82721e-17
12.7734 6.69392e-17
12.7891 6.52153e-17
12.8047 6.41149e-17
12.8203 6.16988e-17
12.8359 5.94088e-17
12.8516 6.04875e-17
12.8672 5.81683e-17
12.8828 5.60837e-17
12.8984 5.4264e-17
12.9141 5.55733e-17
12.9297 5.27595e-17
12.9453 5.22525e-17
12.9609 5.08334e-17
12.9766 4.98239e-17
12.9922 4.87297e-17
13.0078 4.69051e-17
13.0234 4.5746e-17
13.0391 4.4554e-17
13.0547 4.47216e-17
13.0703 4.37729e-17
13.0859 4.31716e-17
13.1016 4.14813e-17
13.1172 4.07153e-17
13.1328 3.9709e-17
13.1484 3.89598e-17
13.1641 3.79204e-17
13.1797 3.71956e-17
13.1953 3.64569e-17
13.2109 3.61649e-17
13.2266 3.47207e-17
13.2422 3.39545e-17
13.2578 3.36415e-17
13.2734 3.30524e-17
13.2891 3.19273e-17
13.3047 3.06989e-17
13.3203 3.04354e-17
13.3359 3.02279e-17
13.3516 2.95979e-17
13.3672 2.83364e-17
13.3828 2.80586e-17
13.3984 2.77523e-17
13.4141 2.72365e-17
13.4297 2.63016e-17
13.4453 2.53385e-17
13.4609 2.43593e-17
13.4766 2.37257e-17
13.4922 2.38557e-17
13.5078 2.35516e-17
13.5234 2.29214e-17
13.5391 2.2785e-17
13.5547 2.17088e-17
13.5703 2.17463e-17
13.5859 2.16994e-17
13.6016 2.06367e-17
13.6172 2.01129e-17
13.6328 1.94951e-17
13.6484 1.93693e-17
13.6641 1.92602e-17
13.6797 1.83123e-17
13.6953 1.80542e-17
13.7109 1.71572e-17
13.7266 1.72202e-17
13.7422 1.66723e-17
13.7578 1.66361e-17
13.7734 1.57534e-17
13.7891 1.5605e-17
13.8047 1.54135e-17
13.8203 1.51927e-17
13.8359 1.50523e-17
13.8516 1.45171e-17
13.8672 1.34889e-17
13.8828 1.35538e-17
13.8984 1.38461e-17
13.9141 1.33009e-17
13.9297 1.32287e-17
13.9453 1.26111e-17
13.9609 1.25426e-17
13.9766 1.20635e-17
13.9922 1.20876e-17
14.0078 1.13575e-17
14.0234 1.17549e-17
14.0391 1.07863e-17
14.0547 1.10532e-17
14.0703 1.09188e-17
14.0859 1.04108e-17
14.1016 1.00883e-17
14.1172 1.01291e-17
14.1328 9.75202e-18
14.1484 9.74942e-18
14.1641 9.17151e-18
14.1797 9.17753e-18
14.1953 8.96356e-18
14.2109 9.03459e-18
14.2266 8.71419e-18
14.2422 8.57537e-18
14.2578 7.91795e-18
14.2734 7.98536e-18
14.2891 7.90701e-18
14.3047 7.55862e-18
14.3203 7.31436e-18
14.3359 7.54128e-18
14.3516 7.17367e-18
14.3672 6.92268e-18
14.3828 7.12175e-18
14.3984 6.99429e-18
14.4141 6.74749e-18
14.4297 6.57249e-18
14.4453 6.38587e-18
14.4609 6.35039e-18
14.4766 6.31425e-18
14.4922 5.83204e-18
14.5078 5.89987e-18
14.5234 5.75479e-18
14.5391 5.6225e-18
14.5547 5.57121e-18
14.5703 5.3851e-18
14.5859 5.09186e-18
14.6016 5.04507e-18
14.6172 4.95568e-18
14.6328 4.96235e-18
14.6484 4.78029e-18
14.6641 4.75523e-18
14.6797 4.6157e-18
14.6953 4.45854e-18
14.7109 4.45585e-18
14.7266 4.29358e-18
14.7422 4.02418e-18
14.7578 3.99871e-18
14.7734 4.05963e-18
14.7891 3.95679e-18
14.8047 3.71352e-18
14.8203 3.75286e-18
14.8359 3.73129e-18
14.8516 3.64432e-18
14.8672 3.62615e-18
14.8828 3.50449e-18
14.8984 3.41524e-18
14.9141 3.41863e-18
14.9297 3.2137e-18
14.9453 3.08137e-18
14.9609 3.08843e-18
14.9766 3.03864e-18
14.9922 3.07559e-18
15.0078 2.98908e-18
15.0234 2.6902e-18
15.0391 2.71807e-18
15.0547 2.77072e-18
15.0703 2.58273e-18
15.0859 2.62323e-18
15.1016 2.50564e-18
15.1172 2.52623e-18
15.1328 2.537e-18
15.1484 2.2922e-18
15.1641 2.3607e-18
15.1797 2.45581e-18
15.1953 2.20021e-18
15.2109 2.20099e-18
15.2266 2.11542e-18
15.2422 2.13145e-18
15.2578 2.04742e-18
15.2734 2.01741e-18
15.2891 2.07097e-18
15.3047 1.94109e-18
15.3203 1.84621e-18
15.3359 1.93576e-18
15.3516 1.85096e-18
15.3672 1.63751e-18
15.3828 1.77329e-18
15.3984 1.73962e-18
15.4141 1.54659e-18
15.4297 1.61107e-18
15.4453 1.57259e-18
15.4609 1.46805e-18
15.4766 1.47669e-18
15.4922 1.43466e-18
15.5078 1.50556e-18
15.5234 1.40295e-18
15.5391 1.41519e-18
15.5547 1.2972e-18
15.5703 1.36048e-18
15.5859 1.3091e-18
15.6016 1.25693e-18
15.6172 1.18794e-18
15.6328 1.24951e-18
15.6484 1.2386e-18
15.6641 1.11172e-18
15.6797 1.07069e-18
15.6953 1.08614e-18
15.7109 1.12016e-18
15.7266 1.05489e-18
15.7422 1.01451e-18
15.7578 9.51056e-19
15.7734 9.96142e-19
15.7891 9.98166e-19
15.8047 9.52142e-19
15.8203 9.75432e-19
15.8359 9.53908e-19
15.8516 8.79759e-19
15.8672 8.37574e-19
15.8828 8.42802e-19
15.8984 8.59601e-19
15.9141 7.8068e-19
15.9297 7.87749e-19
15.9453 7.21247e-19
15.9609 7.98519e-19
15.9766 7.29032e-19
15.9922 7.48748e-19
16.0078 6.716e-19
16.0234 6.87901e-19
16.0391 7.55833e-19
16.0547 6.70926e-19
16.0703 6.85197e-19
16.0859 7.04142e-19
16.1016 6.14388e-19
16.1172 6.56764e-19
16.1328 5.75427e-19
16.1484 6.30016e-19
16.1641 5.30485e-19
16.1797 5.54571e-19
16.1953 5.92714e-19
16.2109 5.48689e-19
16.2266 5.39062e-19
16.2422 5.20403e-19
16.2578 4.82829e-19
16.2734 4.80974e-19
16.2891 4.75337e-19
16.3047 4.73329e-19
16.3203 4.51756e-19
16.3359 4.50885e-19
16.3516 4.81184e-19
16.3672 4.92682e-19
16.3828 4.60025e-19
16.3984 4.3812e-19
16.4141 4.10173e-19
16.4297 4.33784e-19
16.4453 4.01517e-19
16.4609 3.63526e-19
16.4766 3.96944e-19
16.4922 3.71762e-19
16.5078 3.62571e-19
16.5234 4.13214e-19
16.5391 3.37426e-19
16.5547 3.69852e-19
16.5703 3.7103e-19
16.5859 3.29081e-19
16.6016 3.27197e-19
16.6172 2.78301e-19
16.6328 3.19863e-19
16.6484 3.14799e-19
16.6641 3.20202e-19
16.6797 2.69331e-19
16.6953 2.37671e-19
16.7109 2.71792e-19
16.7266 2.79767e-19
16.7422 2.46207e-19
16.7578 2.52878e-19
16.7734 2.79591e-19
16.7891 2.26949e-19
16.8047 2.49764e-19
16.8203 2.37959e-19
16.8359 2.55161e-19
16.8516 2.11307e-19
16.8672 1.99077e-19
16.8828 2.29148e-19
16.8984 2.25224e-19
16.9141 2.16508e-19
16.9297 2.23057e-19
16.9453 2.00147e-19
16.9609 2.00205e-19
16.9766 1.86339e-19
16.9922 1.67726e-19
17.0078 2.02805e-19
17.0234 2.17799e-19
17.0391 1.66235e-19
17.0547 1.73597e-19
17.0703 1.86657e-19
17.0859 1.54039e-19
17.1016 1.64976e-19
17.1172 1.86793e-19
17.1328 1.60814e-19
17.1484 1.57533e-19
17.1641 1.49628e-19
17.1797 1.39958e-19
17.1953 1.31833e-19
17.2109 1.46849e-19
17.2266 1.26462e-19
17.2422 1.33327e-19
17.2578 1.36097e-19
17.2734 1.42135e-19
17.2891 1.3552e-19
17.3047 1.06932e-19
17.3203 1.27289e-19
17.3359 1.06861e-19
17.3516 1.15046e-19
17.3672 1.24378e-19
17.3828 1.15774e-19
17.3984 1.224e-19
17.4141 1.10196e-19
17.4297 1.042e-19
17.4453 1.13152e-19
17.4609 1.11522e-19
17.4766 1.24153e-19
17.4922 1.04957e-19
17.5078 8.15084e-20
17.5234 9.78017e-20
17.5391 1.02132e-19
17.5547 1.01036e-19
17.5703 8.43508e-20
17.5859 8.60722e-20
17.6016 9.6467e-20
17.6172 9.02089e-20
17.6328 8.38705e-20
17.6484 8.47462e-20
17.6641 8.3298e-20
17.6797 8.4688e-20
17.6953 8.45247e-20
17.7109 7.28579e-20
17.7266 7.90435e-20
17.7422 7.35551e-20
17.7578 7.15677e-20
17.7734 6.95637e-20
17.7891 6.45329e-20
17.8047 7.62993e-20
17.8203 6.21602e-20
17.8359 7.34712e-20
17.8516 6.20423e-20
17.8672 6.30293e-20
17.8828 6.61425e-20
17.8984 5.34089e-20
17.9141 5.70501e-20
17.9297 5.63144e-20
17.9453 5.77672e-20
17.9609 6.27926e-20
17.9766 6.39163e-20
17.9922 5.36463e-20
18.0078 5.89081e-20
18.0234 4.63761e-20
18.0391 5.61471e-20
18.0547 4.12597e-20
18.0703 4.89891e-20
18.0859 4.39086e-20
18.1016 4.10358e-20
18.1172 4.73737e-20
18.1328 4.7014e-20
18.1484 4.31447e-20
18.1641 4.21279e-20
18.1797 4.44619e-20
18.1953 3.70905e-20
18.2109 4.64714e-20
18.2266 4.02563e-20
18.2422 4.23139e-20
18.2578 3.8938e-20
18.2734 4.04445e-20
18.2891 4.05001e-20
18.3047 3.54897e-20
18.3203 3.65803e-20
18.3359 3.78904e-20
18.3516 4.21128e-20
18.3672 2.71138e-20
18.3828 3.2831e-20
18.3984 3.15634e-20
18.4141 3.21729e-20
18.4297 3.0048e-20
18.4453 3.02768e-20
18.4609 3.11279e-20
18.4766 3.17353e-20
18.4922 2.71086e-20
18.5078 2.23937e-20
18.5234 2.6483e-20
18.5391 2.08797e-20
18.5547 2.39703e-20
18.5703 2.83661e-20
18.5859 2.33895e-20
18.6016 2.2692e-20
18.6172 2.51702e-20
18.6328 2.6652e-20
18.6484 2.38636e-20
18.6641 2.28363e-20
18.6797 2.35134e-20
18.6953 1.92249e-20
18.7109 1.89339e-20
18.7266 2.02727e-20
18.7422 2.30489e-20
18.7578 2.18212e-20
18.7734 1.36404e-20
18.7891 1.8101e-20
18.8047 1.33723e-20
18.8203 1.9179e-20
18.8359 1.60408e-20
18.8516 2.25977e-20
18.8672 1.35456e-20
18.8828 1.63401e-20
18.8984 1.43223e-20
18.9141 1.72466e-20
18.9297 1.78595e-20
18.9453 1.70539e-20
18.9609 1.48125e-20
18.9766 1.19666e-20
18.9922 1.61922e-20
19.0078 1.14866e-20
19.0234 1.3575e-20
19.0391 1.30988e-20
19.0547 1.22216e-20
19.0703 1.34589e-20
19.0859 1.25777e-20
19.1016 1.33239e-20
19.1172 1.08846e-20
19.1328 1.37332e-20
19.1484 1.06858e-20
19.1641 1.02167e-20
19.1797 9.66613e-21
19.1953 1.18906e-20
19.2109 8.98063e-21
19.2266 1.05798e-20
19.2422 8.62226e-21
19.2578 9.82145e-21
19.2734 9.01866e-21
19.2891 4.17992e-21
19.3047 8.90415e-21
19.3203 5.71016e-21
19.3359 8.82661e-21
19.3516 6.45025e-21
19.3672 6.04087e-21
19.3828 7.59892e-21
19.3984 3.61357e-21
19.4141 5.81473e-21
19.4297 4.3508e-21
19.4453 5.34977e-21
19.4609 5.01355e-21
19.4766 2.84236e-21
19.4922 5.48322e-21
19.5078 3.03033e-21
19.5234 2.45287e-21
19.5391 4.45479e-21
19.5547 5.47555e-21
19.5703 2.46369e-21
19.5859 4.23294e-21
19.6016 3.15545e-21
19.6172 3.36112e-21
19.6328 5.13738e-21
19.6484 -6.67448e-22
19.6641 2.83824e-21
19.6797 2.81698e-21
19.6953 3.00783e-21
19.7109 1.20053e-21
19.7266 2.57449e-21
19.7422 2.67541e-21
19.7578 1.91189e-21
19.7734 -8.46928e-22
19.7891 1.55118e-21
19.8047 8.60185e-22
19.8203 -5.17871e-23
19.8359 5.54883e-22
19.8516 3.81452e-22
19.8672 -4.13824e-22
19.8828 1.11882e-23
19.8984 -8.15587e-22
19.9141 -8.29371e-22
19.9297 -1.6128e-21
19.9453 -1.39495e-21
19.9609 -2.50067e-21
19.9766 -2.6403e-22
19.9922 2.7089e-22
20.0078 -1.40111e-21
20.0234 -1.57607e-21
20.0391 -4.53816e-22
20.0547 -1.37724e-21
20.0703 -1.93297e-21
20.0859 -3.54067e-21
20.1016 -2.18504e-21
20.1172 -2.98503e-21
20.1328 -4.10475e-21
20.1484 -3.01243e-21
20.1641 -5.14125e-21
20.1797 -4.24113e-21
20.1953 -3.72854e-21
20.2109 -3.85576e-21
20.2266 -3.73639e-21
20.2422 -4.475e-21
20.2578 -3.41868e-21
20.2734 -4.18257e-21
20.2891 -4.59613e-21
20.3047 -4.87964e-21
20.3203 -4.13292e-21
20.3359 -4.64028e-21
20.3516 -4.06985e-21
20.3672 -5.02203e-21
20.3828 -4.63052e-21
20.3984 -5.67938e-21
20.4141 -6.83586e-21
20.4297 -5.96743e-21
20.4453 -6.33494e-21
20.4609 -6.63065e-21
20.4766 -6.50637e-21
20.4922 -6.29643e-21
20.5078 -5.3517e-21
20.5234 -5.48968e-21
20.5391 -6.3147e-21
20.5547 -6.10082e-21
20.5703 -5.69282e-21
20.5859 -7.02528e-21
20.6016 -6.43394e-21
20.6172 -7.13179e-21
20.6328 -6.3399e-21
20.6484 -6.31465e-21
20.6641 -7.52223e-21
20.6797 -9.03389e-21
20.6953 -7.40639e-21
20.7109 -7.24019e-21
20.7266 -8.95368e-21
20.7422 -7.37277e-21
20.7578 -7.83029e-21
20.7734 -7.35082e-21
20.7891 -8.04477e-21
20.8047 -8.38929e-21
20.8203 -7.97038e-21
20.8359 -7.42066e-21
20.8516 -8.23949e-21
20.8672 -9.59769e-21
20.8828 -9.61329e-21
20.8984 -7.47936e-21
20.9141 -9.80129e-21
20.9297 -8.28554e-21
20.9453 -9.88562e-21
20.9609 -9.19307e-21
20.9766 -9.32166e-21
20.9922 -9.1814e-21
21.0078 -9.32988e-21
21.0234 -1.0069e-20
21.0391 -9.84721e-21
21.0547 -9.894e-21
21.0703 -1.03315e-20
21.0859 -9.44454e-21
21.1016 -9.95019e-21
21.1172 -1.06718e-20
21.1328 -1.02787e-20
21.1484 -1.00772e-20
21.1641 -9.84711e-21
21.1797 -1.19321e-20
21.1953 -1.08133e-20
21.2109 -1.0117e-20
21.2266 -1.10027e-20
21.2422 -1.10154e-20
21.2578 -1.04901e-20
21.2734 -1.14634e-20
21.2891 -1.14104e-20
21.3047 -1.18672e-20
21.3203 -1.05481e-20
21.3359 -1.15934e-20
21.3516 -1.01737e-20
21.3672 -1.16512e-20
21.3828 -1.14839e-20
21.3984 -1.20756e-20
21.4141 -9.93653e-21
21.4297 -1.17247e-20
21.4453 -1.20361e-20
21.4609 -1.13449e-20
21.4766 -1.01687e-20
21.4922 -1.26009e-20
21.5078 -1.22265e-20
21.5234 -1.23061e-20
21.5391 -1.11513e-20
21.5547 -1.26555e-20
21.5703 -1.16493e-20
21.5859 -1.14047e-20
21.6016 -1.24041e-20
21.6172 -1.16737e-20
21.6328 -1.10376e-20
21.6484 -1.15165e-20
21.6641 -1.28029e-20
21.6797 -1.28768e-20
21.6953 -1.22905e-20
21.7109 -1.17656e-20
21.7266 -1.30698e-20
21.7422 -1.1992e-20
21.7578 -1.14406e-20
21.7734 -1.26825e-20
21.7891 -1.34947e-20
21.8047 -1.24581e-20
21.8203 -1.19209e-20
21.8359 -1.36823e-20
21.8516 -1.21896e-20
21.8672 -1.18711e-20
21.8828 -1.18906e-20
21.8984 -1.22039e-20
21.9141 -1.30798e-20
21.9297 -1.35081e-20
21.9453 -1.29329e-20
21.9609 -1.24724e-20
21.9766 -1.29912e-20
21.9922 -1.22207e-20
22.0078 -1.33846e-20
22.0234 -1.27942e-20
22.0391 -1.24904e-20
22.0547 -1.16277e-20
22.0703 -1.30509e-20
22.0859 -1.21037e-20
22.1016 -1.22842e-20
22.1172 -1.20523e-20
22.1328 -1.28588e-20
22.1484 -1.29178e-20
22.1641 -1.26889e-20
22.1797 -1.19352e-20
22.1953 -1.18506e-20
22.2109 -1.24483e-20
22.2266 -1.17476e-20
22.2422 -1.32847e-20
22.2578 -1.34437e-20
22.2734 -1.20696e-20
22.2891 -1.18802e-20
22.3047 -1.21531e-20
22.3203 -1.21112e-20
22.3359 -1.30341e-20
22.3516 -1.24436e-20
22.3672 -1.3484e-20
22.3828 -1.34345e-20
22.3984 -1.30297e-20
22.4141 -1.34515e-20
22.4297 -1.27502e-20
22.4453 -1.38015e-20
22.4609 -1.26819e-20
22.4766 -1.38494e-20
22.4922 -1.31639e-20
22.5078 -1.11357e-20
22.5234 -1.1588e-20
22.5391 -1.27112e-20
22.5547 -1.23046e-20
22.5703 -1.21684e-20
22.5859 -1.22045e-20
22.6016 -1.19142e-20
22.6172 -1.21942e-20
22.6328 -1.26428e-20
22.6484 -1.1872e-20
22.6641 -1.13955e-20
22.6797 -1.24823e-20
22.6953 -1.197e-20
22.7109 -1.31531e-20
22.7266 -1.27629e-20
22.7422 -1.26217e-20
22.7578 -1.11546e-20
22.7734 -1.24645e-20
22.7891 -1.27047e-20
22.8047 -1.27199e-20
22.8203 -1.25252e-20
22.8359 -1.20558e-20
22.8516 -1.19928e-20
22.8672 -1.18642e-20
22.8828 -1.24572e-20
22.8984 -1.17918e-20
22.9141 -1.25408e-20
22.9297 -1.20276e-20
22.9453 -1.17934e-20
22.9609 -1.26636e-20
22.9766 -1.06408e-20
22.9922 -1.19454e-20
23.0078 -1.12827e-20
23.0234 -1.09194e-20
23.0391 -1.10475e-20
23.0547 -1.13689e-20
23.0703 -1.22425e-20
23.0859 -1.10776e-20
23.1016 -1.14252e-20
23.1172 -1.10374e-20
23.1328 -1.19776e-20
23.1484 -1.09694e-20
23.1641 -1.09469e-20
23.1797 -1.11213e-20
23.1953 -1.15219e-20
23.2109 -1.11187e-20
23.2266 -1.09218e-20
23.2422 -1.06001e-20
23.2578 -1.02338e-20
23.2734 -1.00694e-20
23.2891 -1.03363e-20
23.3047 -1.14871e-20
23.3203 -1.07189e-20
23.3359 -9.37949e-21
23.3516 -1.01833e-20
23.3672 -1.04488e-20
23.3828 -1.03262e-20
23.3984 -1.08588e-20
23.4141 -1.02442e-20
23.4297 -1.01334e-20
23.4453 -1.02513e-20
23.4609 -1.04814e-20
23.4766 -9.91824e-21
23.4922 -9.85902e-21
23.5078 -9.93115e-21
23.5234 -9.75089e-21
23.5391 -9.80218e-21
23.5547 -1.02471e-20
23.5703 -9.07057e-21
23.5859 -1.04778e-20
23.6016 -9.10133e-21
23.6172 -9.28876e-21
23.6328 -9.2433e-21
23.6484 -8.42934e-21
23.6641 -8.13583e-21
23.6797 -8.83712e-21
23.6953 -8.99727e-21
23.7109 -7.63402e-21
23.7266 -8.13564e-21
23.7422 -8.68794e-21
23.7578 -8.85118e-21
23.7734 -8.33438e-21
23.7891 -7.91817e-21
23.8047 -8.035e-21
23.8203 -8.69588e-21
23.8359 -8.12774e-21
23.8516 -8.23062e-21
23.8672 -6.9051e-21
23.8828 -7.69244e-21
23.8984 -7.36803e-21
23.9141 -7.62398e-21
23.9297 -7.38252e-21
23.9453 -7.38541e-21
23.9609 -7.99884e-21
23.9766 -7.70915e-21
23.9922 -6.83038e-21
24.0078 -7.90175e-21
24.0234 -7.44005e-21
24.0391 -6.60411e-21
24.0547 -6.92169e-21
24.0703 -7.86349e-21
24.0859 -6.72667e-21
24.1016 -6.06718e-21
24.1172 -6.59759e-21
24.1328 -6.42334e-21
24.1484 -6.16394e-21
24.1641 -6.68451e-21
24.1797 -6.39951e-21
24.1953 -5.80027e-21
24.2109 -5.91188e-21
24.2266 -5.69599e-21
24.2422 -6.25052e-21
24.2578 -5.25973e-21
24.2734 -3.96473e-21
24.2891 -5.14121e-21
24.3047 -5.88853e-21
24.3203 -5.99993e-21
24.3359 -6.3787e-21
24.3516 -4.79503e-21
24.3672 -5.35254e-21
24.3828 -4.99825e-21
24.3984 -5.18242e-21
24.4141 -5.42458e-21
24.4297 -5.11421e-21
24.4453 -5.34083e-21
24.4609 -5.18769e-21
24.4766 -4.69471e-21
24.4922 -4.0728e-21
24.5078 -3.27912e-21
24.5234 -4.54852e-21
24.5391 -4.42574e-21
24.5547 -3.82848e-21
24.5703 -3.65028e-21
24.5859 -3.49872e-21
24.6016 -5.04632e-21
24.6172 -4.04575e-21
24.6328 -3.95001e-21
24.6484 -4.51969e-21
24.6641 -3.97585e-21
24.6797 -2.7008e-21
24.6953 -3.54432e-21
24.7109 -3.20211e-21
24.7266 -3.66129e-21
24.7422 -2.57026e-21
24.7578 -3.11287e-21
24.7734 -2.99734e-21
24.7891 -3.2336e-21
24.8047 -3.657e-21
24.8203 -3.53476e-21
24.8359 -3.14615e-21
24.8516 -1.02301e-21
24.8672 -2.32497e-21
24.8828 -2.00589e-21
24.8984 -2.71079e-21
24.9141 -2.54494e-21
24.9297 -2.20755e-21
24.9453 -1.6108e-21
24.9609 -1.5866e-21
24.9766 -2.2767e-21
24.9922 -1.75625e-21
25.0078 -1.69128e-21
25.0234 -1.21736e-21
25.0391 -1.8559e-21
25.0547 -1.36603e-21
25.0703 -7.58932e-22
25.0859 -7.30222e-22
25.1016 -9.624e-22
25.1172 -2.85367e-22
25.1328 -1.25816e-21
25.1484 -1.44689e-21
25.1641 3.89374e-22
25.1797 2.61061e-22
25.1953 1.11781e-22
25.2109 -8.64217e-22
25.2266 -3.6686e-22
25.2422 -7.29964e-22
25.2578 4.01902e-22
25.2734 -2.692e-22
25.2891 -3.26452e-22
25.3047 -1.28754e-22
25.3203 1.54879e-22
25.3359 7.87073e-22
25.3516 -2.72738e-22
25.3672 6.95235e-22
25.3828 6.32022e-22
25.3984 4.49966e-22
25.4141 5.37328e-22
25.4297 1.10688e-21
25.4453 1.08384e-21
25.4609 1.6105e-21
25.4766 8.40286e-22
25.4922 1.24869e-21
25.5078 1.40831e-21
25.5234 1.71096e-21
25.5391 1.69367e-21
25.5547 1.48025e-21
25.5703 1.45126e-21
25.5859 1.21411e-21
25.6016 1.56235e-21
25.6172 1.71387e-21
25.6328 2.13728e-21
25.6484 2.3389e-21
25.6641 2.21647e-21
25.6797 2.08981e-21
25.6953 2.25605e-21
25.7109 2.04288e-21
25.7266 3.03932e-21
25.7422 3.26532e-21
25.7578 3.14435e-21
25.7734 2.94681e-21
25.7891 2.74677e-21
25.8047 2.76456e-21
25.8203 3.21911e-21
25.8359 3.04222e-21
25.8516 3.0895e-21
25.8672 3.3678e-21
25.8828 3.38449e-21
25.8984 2.97258e-21
25.9141 3.28276e-21
25.9297 3.87601e-21
25.9453 3.60977e-21
25.9609 4.687e-21
25.9766 3.27547e-21
25.9922 3.47078e-21
26.0078 3.55994e-21
26.0234 3.75537e-21
26.0391 3.84104e-21
26.0547 4.67949e-21
26.0703 4.37157e-21
26.0859 3.97505e-21
26.1016 4.28354e-21
26.1172 4.73355e-21
26.1328 3.80618e-21
26.1484 4.50253e-21
26.1641 4.52334e-21
26.1797 5.25066e-21
26.1953 3.81228e-21
26.2109 4.95276e-21
26.2266 5.72572e-21
26.2422 4.57581e-21
26.2578 4.33381e-21
26.2734 5.16816e-21
26.2891 4.58141e-21
26.3047 5.04678e-21
26.3203 5.69103e-21
26.3359 5.27752e-21
26.3516 4.92605e-21
26.3672 5.36223e-21
26.3828 5.74358e-21
26.3984 5.52437e-21
26.4141 5.46663e-21
26.4297 5.80346e-21
26.4453 5.62525e-21
26.4609 5.59384e-21
26.4766 5.78619e-21
26.4922 5.91409e-21
26.5078 6.16677e-21
26.5234 6.1513e-21
26.5391 6.55124e-21
26.5547 6.50439e-21
26.5703 6.29025e-21
26.5859 6.43401e-21
26.6016 6.21146e-21
26.6172 6.88681e-21
26.6328 6.20692e-21
26.6484 6.33312e-21
26.6641 6.84928e-21
26.6797 6.95606e-21
26.6953 6.52772e-21
26.7109 6.00325e-21
26.7266 6.51039e-21
26.7422 6.55753e-21
26.7578 6.99659e-21
26.7734 6.79956e-21
26.7891 6.81388e-21
26.8047 6.41203e-21
26.8203 6.86856e-21
26.8359 7.12982e-21
26.8516 6.36247e-21
26.8672 6.51585e-21
26.8828 6.57559e-21
26.8984 7.3547e-21
26.9141 6.97239e-21
26.9297 7.42111e-21
26.9453 6.58906e-21
26.9609 7.36174e-21
26.9766 7.21036e-21
26.9922 7.74771e-21
27.0078 6.70318e-21
27.0234 7.25083e-21
27.0391 7.65992e-21
27.0547 7.92072e-21
27.0703 7.2952e-21
27.0859 8.14021e-21
27.1016 7.6401e-21
27.1172 7.05373e-21
27.1328 7.5938e-21
27.1484 7.78189e-21
27.1641 7.94926e-21
27.1797 8.45821e-21
27.1953 7.99605e-21
27.2109 8.10883e-21
27.2266 8.12404e-21
27.2422 7.15229e-21
27.2578 7.9177e-21
27.2734 7.80195e-21
27.2891 7.98672e-21
27.3047 7.91615e-21
27.3203 8.14642e-21
27.3359 7.97308e-21
27.3516 8.39503e-21
27.3672 8.19596e-21
27.3828 7.74342e-21
27.3984 8.08246e-21
27.4141 8.02225e-21
27.4297 8.29828e-21
27.4453 8.04782e-21
27.4609 8.06988e-21
27.4766 7.7723e-21
27.4922 7.73558e-21
27.5078 8.42343e-21
27.5234 7.95234e-21
27.5391 7.4704e-21
27.5547 7.85628e-21
27.5703 7.96915e-21
27.5859 7.89214e-21
27.6016 8.52649e-21
27.6172 8.67912e-21
27.6328 8.63622e-21
27.6484 8.76393e-21
27.6641 8.90104e-21
27.6797 8.6929e-21
27.6953 7.92204e-21
27.7109 8.51997e-21
27.7266 8.09954e-21
27.7422 7.90362e-21
27.7578 8.40333e-21
27.7734 7.69892e-21
27.7891 8.37919e-21
27.8047 8.17066e-21
27.8203 8.8924e-21
27.8359 9.05812e-21
27.8516 8.38421e-21
27.8672 8.82045e-21
27.8828 9.31867e-21
27.8984 8.84194e-21
27.9141 9.01209e-21
27.9297 8.71691e-21
27.9453 8.3946e-21
27.9609 8.59451e-21
27.9766 8.53587e-21
27.9922 8.32131e-21
28.0078 8.24462e-21
28.0234 8.36e-21
28.0391 8.04067e-21
28.0547 8.56373e-21
28.0703 8.84836e-21
28.0859 8.15782e-21
28.1016 8.23059e-21
28.1172 8.49796e-21
28.1328 8.34126e-21
28.1484 8.10472e-21
28.1641 8.19143e-21
28.1797 8.54927e-21
28.1953 7.6135e-21
28.2109 8.2373e-21
28.2266 8.51443e-21
28.2422 8.7334e-21
28.2578 8.2202e-21
28.2734 7.92353e-21
28.2891 8.25798e-21
28.3047 7.88446e-21
28.3203 8.18892e-21
28.3359 8.38867e-21
28.3516 8.15776e-21
28.3672 7.87907e-21
28.3828 7.8251e-21
28.3984 8.55322e-21
28.4141 8.25463e-21
28.4297 7.6336e-21
28.4453 7.96079e-21
28.4609 7.62296e-21
28.4766 8.33769e-21
28.4922 8.03267e-21
28.5078 8.04116e-21
28.5234 8.35393e-21
28.5391 7.99338e-21
28.5547 8.19741e-21
28.5703 8.13989e-21
28.5859 8.21559e-21
28.6016 7.41211e-21
28.6172 8.02107e-21
28.6328 8.36403e-21
28.6484 7.83883e-21
28.6641 7.93931e-21
28.6797 7.48364e-21
28.6953 7.63026e-21
28.7109 7.83365e-21
28.7266 7.9713e-21
28.7422 7.72116e-21
28.7578 7.96515e-21
28.7734 7.66667e-21
28.7891 7.76496e-21
28.8047 7.57487e-21
28.8203 7.68609e-21
28.8359 7.26217e-21
28.8516 7.76742e-21
28.8672 7.04284e-21
28.8828 7.60092e-21
28.8984 7.27396e-21
28.9141 7.36605e-21
28.9297 7.67671e-21
28.9453 6.91237e-21
28.9609 7.05968e-21
28.9766 7.28719e-21
28.9922 7.0105e-21
29.0078 7.22527e-21
29.0234 6.88664e-21
29.0391 7.57638e-21
29.0547 7.32522e-21
29.0703 7.34367e-21
29.0859 7.03284e-21
29.1016 7.04826e-21
29.1172 6.78042e-21
29.1328 7.14156e-21
29.1484 7.11213e-21
29.1641 6.71354e-21
29.1797 6.53812e-21
29.1953 7.19749e-21
29.2109 6.80187e-21
29.2266 6.82548e-21
29.2422 6.59043e-21
29.2578 6.87635e-21
29.2734 6.79729e-21
29.2891 6.64923e-21
29.3047 6.43989e-21
29.3203 6.69868e-21
29.3359 6.69786e-21
29.3516 5.9558e-21
29.3672 6.18928e-21
29.3828 6.21272e-21
29.3984 6.20521e-21
29.4141 6.00697e-21
29.4297 6.18375e-21
29.4453 6.23029e-21
29.4609 5.93632e-21
29.4766 6.47335e-21
29.4922 6.00008e-21
29.5078 5.55001e-21
29.5234 5.90453e-21
29.5391 5.81407e-21
29.5547 5.70139e-21
29.5703 5.81627e-21
29.5859 5.63572e-21
29.6016 5.62656e-21
29.6172 5.61159e-21
29.6328 5.35571e-21
29.6484 5.45225e-21
29.6641 5.28749e-21
29.6797 5.65143e-21
29.6953 5.61602e-21
29.7109 5.05685e-21
29.7266 5.31235e-21
29.7422 5.34262e-21
29.7578 5.23241e-21
29.7734 4.92168e-21
29.7891 4.98449e-21
29.8047 5.16902e-21
29.8203 4.99125e-21
29.8359 4.87221e-21
29.8516 5.10249e-21
29.8672 4.92339e-21
29.8828 5.01513e-21
29.8984 4.34421e-21
29.9141 4.31578e-21
29.9297 4.80404e-21
29.9453 4.91292e-21
29.9609 4.56934e-21
29.9766 4.67623e-21
29.9922 4.67555e-21
30.0078 4.29546e-21
30.0234 4.42005e-21
30.0391 4.39074e-21
30.0547 4.40276e-21
30.0703 4.23805e-21
30.0859 4.24892e-21
30.1016 4.30358e-21
30.1172 4.11984e-21
30.1328 4.13997e-21
30.1484 3.90951e-21
30.1641 3.9752e-21
30.1797 3.79143e-21
30.1953 4.19562e-21
30.2109 3.72593e-21
30.2266 3.73849e-21
30.2422 3.86181e-21
30.2578 3.33484e-21
30.2734 3.71184e-21
30.2891 3.58775e-21
30.3047 3.61438e-21
30.3203 3.48963e-21
30.3359 3.20548e-21
30.3516 3.50686e-21
30.3672 3.16984e-21
30.3828 3.4955e-21
30.3984 3.14336e-21
30.4141 3.05544e-21
30.4297 3.02353e-21
30.4453 3.08165e-21
30.4609 2.70203e-21
30.4766 2.99598e-21
30.4922 2.91919e-21
30.5078 2.78405e-21
30.5234 2.77396e-21
30.5391 2.87329e-21
30.5547 2.79087e-21
30.5703 2.72968e-21
30.5859 2.64718e-21
30.6016 2.67622e-21
30.6172 2.56665e-21
30.6328 2.74751e-21
30.6484 2.73896e-21
30.6641 2.30831e-21
30.6797 2.55685e-21
30.6953 2.41251e-21
30.7109 2.03901e-21
30.7266 2.18195e-21
30.7422 2.15389e-21
30.7578 2.10507e-21
30.7734 2.25806e-21
30.7891 1.9412e-21
30.8047 2.07884e-21
30.8203 1.9263e-21
30.8359 1.81813e-21
30.8516 1.71111e-21
30.8672 2.15299e-21
30.8828 1.87229e-21
30.8984 1.53179e-21
30.9141 1.8312e-21
30.9297 1.68557e-21
30.9453 1.61568e-21
30.9609 1.47822e-21
30.9766 1.66043e-21
30.9922 1.35449e-21
31.0078 1.5662e-21
31.0234 1.35327e-21
31.0391 1.58769e-21
31.0547 1.42515e-21
31.0703 1.40733e-21
31.0859 1.20774e-21
31.1016 1.3477e-21
31.1172 1.08943e-21
31.1328 1.21219e-21
31.1484 1.18072e-21
31.1641 1.00953e-21
31.1797 1.12626e-21
31.1953 1.04581e-21
31.2109 9.27469e-22
31.2266 1.05674e-21
31.2422 9.79733e-22
31.2578 9.71277e-22
31.2734 8.25472e-22
31.2891 9.37844e-22
31.3047 7.85642e-22
31.3203 8.0754e-22
31.3359 6.12531e-22
31.3516 6.51424e-22
31.3672 6.26734e-22
31.3828 5.0598e-22
31.3984 6.00663e-22
31.4141 4.80722e-22
31.4297 5.43641e-22
31.4453 4.17493e-22
31.4609 5.87628e-22
31.4766 3.59794e-22
31.4922 2.92535e-22
31.5078 5.58902e-22
31.5234 5.24234e-22
31.5391 4.30742e-22
31.5547 3.31025e-22
31.5703 3.97691e-22
31.5859 2.96907e-22
31.6016 2.60644e-22
31.6172 3.59597e-22
31.6328 2.94155e-22
31.6484 2.25729e-22
31.6641 2.07055e-22
31.6797 1.83952e-22
31.6953 2.45525e-22
31.7109 2.2486e-22
31.7266 1.25127e-22
31.7422 1.14095e-22
31.7578 1.81458e-22
31.7734 7.7152e-23
31.7891 1.24893e-22
31.8047 6.52918e-23
31.8203 7.89558e-23
31.8359 8.9977e-23
31.8516 4.60482e-23
31.8672 2.20291e-23
31.8828 2.72665e-23
31.8984 1.04843e-23
31.9141 1.28423e-24
31.9297 7.51864e-24
31.9453 2.32621e-24
31.9609 -3.93886e-25
31.9766 1.18702e-25
31.9922 -2.08593e-39


==> anc/figure1/DATA/PHOTON/EvolutionParametersCompact.txt <==
1:StepCounter[lambda=5] 2:tau[lambda=5] 3:T(\tau)[lambda=5] 4:wTilde[lambda=5] 5:StepCounter[lambda=10] 6:tau[lambda=10] 7:T(\tau)[lambda=10] 8:wTilde[lambda=10] 9:StepCounter[lambda=20] 10:tau[lambda=20] 11:T(\tau)[lambda=20] 12:wTilde[lambda=20]
15800 115.328 0.150362 0.508314 20000 38.2064 0.166412 0.509194 25350 13.4284 0.182704 0.507863
17600 308.598 0.112532 1.01795 23250 102.685 0.124287 1.02211 31450 35.9112 0.136622 1.01561


==> anc/figure1/DATA/PHOTON/LAMBDA_10/pTSpectrum_LeadingOrderRatePhotons23250.txt <==
# 1:pT 2:PhotonSpectrum=dN/d^2xT d^2pT dy
0.01 249.043
0.0100185 248.518
0.010037 247.856
0.0100555 247.317
0.0100741 246.652
0.0100927 246.101
0.0101113 245.44
0.01013 244.877
0.0101487 244.214
0.0101674 243.633
0.0101862 242.959
0.010205 242.366
0.0102239 241.692
0.0102427 241.091
0.0102617 240.401
0.0102806 239.779
0.0102996 239.073
0.0103186 238.427
0.0103377 237.67
0.0103567 237.029
0.0103759 236.272
0.010395 235.628
0.0104142 234.879
0.0104335 234.213
0.0104527 233.474
0.010472 232.82
0.0104914 232.086
0.0105107 231.421
0.0105301 230.705
0.0105496 230.027
0.0105691 229.318
0.0105886 228.648
0.0106081 227.955
0.0106277 227.293
0.0106474 226.617
0.010667 225.94
0.0106867 225.28
0.0107065 224.602
0.0107262 223.949
0.010746 223.259
0.0107659 222.616
0.0107858 221.908
0.0108057 221.291
0.0108256 220.544
0.0108456 219.966
0.0108656 219.231
0.0108857 218.656
0.0109058 217.917
0.0109259 217.351
0.0109461 216.646
0.0109663 216.066
0.0109866 215.371
0.0110069 214.791
0.0110272 214.093
0.0110476 213.514
0.011068 212.824
0.0110884 212.246
0.0111089 211.556
0.0111294 210.975
0.0111499 210.286
0.0111705 209.711
0.0111912 209.03
0.0112118 208.452
0.0112325 207.786
0.0112533 207.212
0.0112741 206.564
0.0112949 205.979
0.0113157 205.334
0.0113366 204.754
0.0113576 204.121
0.0113785 203.532
0.0113995 202.907
0.0114206 202.314
0.0114417 201.68
0.0114628 201.09
0.011484 200.474
0.0115052 199.878
0.0115264 199.269
0.0115477 198.669
0.011569 198.085
0.0115904 197.484
0.0116118 196.919
0.0116332 196.307
0.0116547 195.75
0.0116762 195.106
0.0116978 194.595
0.0117194 193.938
0.0117411 193.432
0.0117627 192.781
0.0117845 192.275
0.0118062 191.628
0.011828 191.121
0.0118499 190.49
0.0118717 189.975
0.0118937 189.347
0.0119156 188.838
0.0119376 188.234
0.0119597 187.725
0.0119818 187.129
0.0120039 186.615
0.0120261 186.015
0.0120483 185.505
0.0120705 184.905
0.0120928 184.399
0.0121151 183.802
0.0121375 183.295
0.0121599 182.705
0.0121824 182.183
0.0122049 181.605
0.0122274 181.095
0.01225 180.528
0.0122726 180.013
0.0122953 179.464
0.012318 178.943
0.0123407 178.401
0.0123635 177.881
0.0123863 177.34
0.0124092 176.82
0.0124321 176.283
0.0124551 175.753
0.0124781 175.233
0.0125011 174.698
0.0125242 174.183
0.0125473 173.639
0.0125705 173.137
0.0125937 172.584
0.012617 172.109
0.0126403 171.533
0.0126636 171.093
0.012687 170.525
0.0127104 170.081
0.0127339 169.517
0.0127574 169.065
0.012781 168.51
0.0128046 168.054
0.0128282 167.503
0.0128519 167.049
0.0128756 166.497
0.0128994 166.042
0.0129232 165.5
0.0129471 165.048
0.012971 164.512
0.012995 164.06
0.0130189 163.532
0.013043 163.082
0.0130671 162.561
0.0130912 162.111
0.0131154 161.595
0.0131396 161.14
0.0131639 160.632
0.0131882 160.169
0.0132125 159.658
0.0132369 159.208
0.0132614 158.701
0.0132859 158.245
0.0133104 157.75
0.013335 157.288
0.0133596 156.797
0.0133843 156.342
0.013409 155.868
0.0134337 155.415
0.0134585 154.946
0.0134834 154.484
0.0135083 154.026
0.0135332 153.555
0.0135582 153.109
0.0135833 152.627
0.0136083 152.19
0.0136335 151.687
0.0136587 151.279
0.0136839 150.763
0.0137091 150.37
0.0137345 149.859
0.0137598 149.468
0.0137852 148.972
0.0138107 148.582
0.0138362 148.099
0.0138617 147.698
0.0138873 147.214
0.013913 146.815
0.0139387 146.337
0.0139644 145.938
0.0139902 145.464
0.014016 145.06
0.0140419 144.589
0.0140678 144.191
0.0140938 143.715
0.0141198 143.322
0.0141459 142.856
0.014172 142.465
0.0141982 142.011
0.0142244 141.612
0.0142507 141.166
0.014277 140.772
0.0143034 140.331
0.0143298 139.929
0.0143563 139.494
0.0143828 139.085
0.0144093 138.659
0.0144359 138.247
0.0144626 137.819
0.0144893 137.412
0.0145161 136.992
0.0145429 136.579
0.0145697 136.169
0.0145966 135.759
0.0146236 135.361
0.0146506 134.944
0.0146776 134.557
0.0147047 134.131
0.0147319 133.753
0.0147591 133.299
0.0147863 132.953
0.0148136 132.501
0.014841 132.151
0.0148684 131.703
0.0148959 131.35
0.0149234 130.912
0.0149509 130.556
0.0149785 130.123
0.0150062 129.771
0.0150339 129.347
0.0150617 128.999
0.0150895 128.582
0.0151173 128.233
0.0151453 127.819
0.0151732 127.465
0.0152012 127.053
0.0152293 126.698
0.0152574 126.286
0.0152856 125.935
0.0153138 125.528
0.0153421 125.176
0.0153705 124.776
0.0153988 124.416
0.0154273 124.021
0.0154558 123.669
0.0154843 123.281
0.0155129 122.931
0.0155415 122.55
0.0155702 122.195
0.015599 121.817
0.0156278 121.461
0.0156567 121.086
0.0156856 120.729
0.0157145 120.36
0.0157435 119.995
0.0157726 119.637
0.0158017 119.265
0.0158309 118.916
0.0158602 118.54
0.0158894 118.201
0.0159188 117.815
0.0159482 117.5
0.0159776 117.105
0.0160071 116.798
0.0160367 116.407
0.0160663 116.1
0.016096 115.71
0.0161257 115.404
0.0161555 115.022
0.0161853 114.707
0.0162152 114.328
0.0162451 114.014
0.0162751 113.636
0.0163052 113.326
0.0163353 112.954
0.0163655 112.642
0.0163957 112.28
0.016426 111.974
0.0164563 111.611
0.0164867 111.304
0.0165171 110.944
0.0165476 110.636
0.0165782 110.28
0.0166088 109.968
0.0166395 109.614
0.0166702 109.302
0.016701 108.956
0.0167318 108.639
0.0167627 108.298
0.0167937 107.978
0.0168247 107.646
0.0168558 107.33
0.0168869 106.998
0.0169181 106.687
0.0169493 106.363
0.0169806 106.045
0.017012 105.727
0.0170434 105.407
0.0170748 105.095
0.0171064 104.769
0.017138 104.465
0.0171696 104.129
0.0172013 103.833
0.0172331 103.476
0.0172649 103.207
0.0172968 102.853
0.0173287 102.583
0.0173607 102.238
0.0173928 101.968
0.0174249 101.632
0.0174571 101.36
0.0174893 101.026
0.0175216 100.75
0.017554 100.419
0.0175864 100.143
0.0176189 99.8148
0.0176514 99.5393
0.017684 99.2117
0.0177166 98.9347
0.0177494 98.6104
0.0177821 98.335
0.017815 98.0107
0.0178479 97.7409
0.0178808 97.4253
0.0179138 97.1574
0.0179469 96.849
0.0179801 96.5732
0.0180133 96.2661
0.0180465 95.9934
0.0180799 95.6906
0.0181132 95.4142
0.0181467 95.1155
0.0181802 94.8335
0.0182138 94.5363
0.0182474 94.2574
0.0182811 93.9641
0.0183149 93.6861
0.0183487 93.4
0.0183826 93.1155
0.0184165 92.84
0.0184505 92.5554
0.0184846 92.2879
0.0185187 91.9984
0.0185529 91.7328
0.0185872 91.4357
0.0186215 91.1836
0.0186559 90.8722
0.0186903 90.6304
0.0187248 90.3257
0.0187594 90.0828
0.0187941 89.7763
0.0188288 89.536
0.0188635 89.238
0.0188984 88.9932
0.0189333 88.7012
0.0189682 88.4599
0.0190033 88.1708
0.0190384 87.9308
0.0190735 87.645
0.0191087 87.4027
0.019144 87.1182
0.0191794 86.8786
0.0192148 86.5908
0.0192503 86.3509
0.0192858 86.0684
0.0193214 85.8274
0.0193571 85.5474
0.0193929 85.3048
0.0194287 85.0301
0.0194645 84.7864
0.0195005 84.5173
0.0195365 84.2759
0.0195726 84.0139
0.0196087 83.7674
0.0196449 83.5111
0.0196812 83.265
0.0197175 83.0046
0.019754 82.7576
0.0197904 82.5029
0.019827 82.2529
0.0198636 82.0012
0.0199003 81.7501
0.019937 81.5049
0.0199738 81.2486
0.0200107 81.0124
0.0200477 80.7529
0.0200847 80.5226
0.0201218 80.2508
0.0201589 80.0435
0.0201962 79.7711
0.0202335 79.5621
0.0202708 79.2927
0.0203082 79.0789
0.0203457 78.815
0.0203833 78.6014
0.020421 78.339
0.0204587 78.1249
0.0204964 77.8636
0.0205343 77.6479
0.0205722 77.3917
0.0206102 77.18
0.0206483 76.9268
0.0206864 76.7144
0.0207246 76.4676
0.0207629 76.256
0.0208012 76.0074
0.0208396 75.7984
0.0208781 75.5504
0.0209166 75.3412
0.0209553 75.0966
0.020994 74.8795
0.0210327 74.639
0.0210716 74.4264
0.0211105 74.1873
0.0211495 73.9723
0.0211885 73.7389
0.0212277 73.5205
0.0212669 73.2932
0.0213061 73.0791
0.0213455 72.8567
0.0213849 72.6408
0.0214244 72.4193
0.0214639 72.1994
0.0215036 71.9826
0.0215433 71.7597
0.0215831 71.5475
0.0216229 71.3218
0.0216628 71.1132
0.0217028 70.8784
0.0217429 70.6814
0.0217831 70.4377
0.0218233 70.2507
0.0218636 70.0137
0.021904 69.8285
0.0219444 69.5934
0.0219849 69.4094
0.0220255 69.1792
0.0220662 68.9885
0.022107 68.7625
0.0221478 68.5727
0.0221887 68.3446
0.0222297 68.1563
0.0222707 67.9313
0.0223118 67.7411
0.022353 67.5168
0.0223943 67.3301
0.0224357 67.1052
0.0224771 66.9205
0.0225186 66.7006
0.0225602 66.5153
0.0226018 66.3018
0.0226436 66.1157
0.0226854 65.9055
0.0227273 65.7154
0.0227692 65.5051
0.0228113 65.316
0.0228534 65.11
0.0228956 64.9179
0.0229379 64.7158
0.0229803 64.5221
0.0230227 64.3179
0.0230652 64.1262
0.0231078 63.9275
0.0231505 63.7364
0.0231932 63.542
0.023236 63.3504
0.023279 63.163
0.0233219 62.9672
0.023365 62.7841
0.0234082 62.5839
0.0234514 62.4036
0.0234947 62.1914
0.0235381 62.0275
0.0235815 61.813
0.0236251 61.6491
0.0236687 61.4365
0.0237124 61.2719
0.0237562 61.0639
0.0238001 60.8997
0.023844 60.6958
0.0238881 60.5315
0.0239322 60.3311
0.0239764 60.1652
0.0240206 59.9684
0.024065 59.8031
0.0241094 59.6073
0.0241539 59.4399
0.0241985 59.244
0.0242432 59.0779
0.024288 58.8823
0.0243329 58.7178
0.0243778 58.5235
0.0244228 58.3589
0.0244679 58.1671
0.0245131 57.999
0.0245583 57.8122
0.0246037 57.6498
0.0246491 57.4682
0.0246946 57.3022
0.0247402 57.1236
0.0247859 56.9545
0.0248317 56.7767
0.0248776 56.6079
0.0249235 56.4324
0.0249695 56.2625
0.0250156 56.0887
0.0250618 55.9159
0.0251081 55.7464
0.0251545 55.5735
0.0252009 55.4074
0.0252475 55.2325
0.0252941 55.0707
0.0253408 54.8948
0.0253876 54.7416
0.0254345 54.5552
0.0254814 54.4106
0.0255285 54.2262
0.0255756 54.082
0.0256229 53.896
0.0256702 53.7509
0.0257176 53.5697
0.0257651 53.4224
0.0258126 53.2426
0.0258603 53.0959
0.0259081 52.9173
0.0259559 52.7714
0.0260038 52.5961
0.0260518 52.4526
0.0261 52.2819
0.0261482 52.1367
0.0261964 51.966
0.0262448 51.8212
0.0262933 51.6514
0.0263418 51.5059
0.0263905 51.3381
0.0264392 51.1917
0.026488 51.0257
0.0265369 50.8766
0.0265859 50.7117
0.026635 50.5644
0.0266842 50.4024
0.0267335 50.2549
0.0267829 50.0963
0.0268323 49.9493
0.0268819 49.7924
0.0269315 49.6462
0.0269812 49.4926
0.0270311 49.3442
0.027081 49.1915
0.027131 49.0409
0.0271811 48.893
0.0272313 48.7392
0.0272816 48.5944
0.0273319 48.4374
0.0273824 48.2957
0.027433 48.1311
0.0274836 48.0016
0.0275344 47.8347
0.0275852 47.7089
0.0276362 47.5476
0.0276872 47.4216
0.0277383 47.2609
0.0277896 47.1344
0.0278409 46.9767
0.0278923 46.8473
0.0279438 46.6896
0.0279954 46.5599
0.0280471 46.4045
0.0280989 46.2756
0.0281508 46.1219
0.0282027 45.9919
0.0282548 45.8386
0.028307 45.7104
0.0283593 45.5585
0.0284116 45.4334
0.0284641 45.2858
0.0285167 45.1605
0.0285693 45.0139
0.0286221 44.8846
0.0286749 44.7403
0.0287279 44.6126
0.0287809 44.47
0.0288341 44.3395
0.0288873 44.1991
0.0289407 44.0667
0.0289941 43.9285
0.0290477 43.7962
0.0291013 43.6586
0.029155 43.5277
0.0292089 43.3924
0.0292628 43.262
0.0293168 43.132
0.029371 42.9994
0.0294252 42.8711
0.0294796 42.7356
0.029534 42.6096
0.0295885 42.4717
0.0296432 42.3504
0.0296979 42.2027
0.0297527 42.0907
0.0298077 41.9446
0.0298627 41.8321
0.0299179 41.6877
0.0299731 41.5742
0.0300285 41.4334
0.0300839 41.3201
0.0301395 41.1834
0.0301951 41.071
0.0302509 40.9347
0.0303068 40.8213
0.0303627 40.6869
0.0304188 40.5739
0.030475 40.44
0.0305312 40.3258
0.0305876 40.1918
0.0306441 40.0778
0.0307007 39.9447
0.0307574 39.8313
0.0308142 39.7007
0.0308711 39.5871
0.0309281 39.4589
0.0309852 39.3449
0.0310424 39.2189
0.0310997 39.1071
0.0311572 38.9823
0.0312147 38.8692
0.0312723 38.7457
0.0313301 38.6308
0.0313879 38.5073
0.0314459 38.3925
0.031504 38.2712
0.0315621 38.1562
0.0316204 38.037
0.0316788 37.9192
0.0317373 37.8034
0.0317959 37.6845
0.0318546 37.5728
0.0319135 37.4538
0.0319724 37.3455
0.0320314 37.2213
0.0320906 37.1204
0.0321498 36.9924
0.0322092 36.8936
0.0322687 36.7664
0.0323283 36.6675
0.032388 36.5415
0.0324478 36.4426
0.0325077 36.3192
0.0325677 36.2179
0.0326279 36.0952
0.0326881 35.9951
0.0327485 35.8743
0.0328089 35.7758
0.0328695 35.6585
0.0329302 35.5589
0.032991 35.4426
0.033052 35.3438
0.033113 35.2254
0.0331741 35.1274
0.0332354 35.0108
0.0332968 34.9119
0.0333583 34.7966
0.0334199 34.6958
0.0334816 34.5816
0.0335434 34.4817
0.0336053 34.3697
0.0336674 34.2686
0.0337296 34.1588
0.0337919 34.0581
0.0338543 33.9524
0.0339168 33.851
0.0339794 33.745
0.0340421 33.644
0.034105 33.5394
0.034168 33.4369
0.0342311 33.3342
0.0342943 33.2305
0.0343576 33.1299
0.0344211 33.0244
0.0344846 32.9261
0.0345483 32.818
0.0346121 32.7234
0.034676 32.6089
0.0347401 32.5233
0.0348042 32.412
0.0348685 32.3258
0.0349329 32.2159
0.0349974 32.1289
0.035062 32.0207
0.0351267 31.9322
0.0351916 31.8247
0.0352566 31.7363
0.0353217 31.6291
0.0353869 31.5414
0.0354523 31.4352
0.0355177 31.3476
0.0355833 31.2424
0.035649 31.1542
0.0357149 31.0505
0.0357808 30.9633
0.0358469 30.8614
0.0359131 30.7755
0.0359794 30.675
0.0360458 30.5887
0.0361124 30.4893
0.0361791 30.4007
0.0362459 30.3018
0.0363128 30.2136
0.0363799 30.1158
0.0364471 30.027
0.0365144 29.9302
0.0365818 29.8406
0.0366493 29.7451
0.036717 29.6562
0.0367848 29.5621
0.0368527 29.4747
0.0369208 29.383
0.036989 29.2934
0.0370573 29.2051
0.0371257 29.1139
0.0371943 29.027
0.0372629 28.9339
0.0373318 28.8489
0.0374007 28.7521
0.0374698 28.672
0.037539 28.5716
0.0376083 28.4944
0.0376777 28.3955
0.0377473 28.3186
0.037817 28.2206
0.0378868 28.1449
0.0379568 28.0507
0.0380269 27.9732
0.0380971 27.8801
0.0381675 27.8027
0.0382379 27.7094
0.0383085 27.6325
0.0383793 27.5403
0.0384502 27.4622
0.0385212 27.3708
0.0385923 27.2937
0.0386636 27.2013
0.038735 27.1247
0.0388065 27.0333
0.0388781 26.9566
0.0389499 26.8669
0.0390219 26.7905
0.0390939 26.7031
0.0391661 26.6266
0.0392384 26.5413
0.0393109 26.4636
0.0393835 26.3792
0.0394562 26.3003
0.0395291 26.2173
0.0396021 26.1383
0.0396752 26.0547
0.0397485 25.976
0.0398219 25.8937
0.0398954 25.8141
0.0399691 25.7338
0.0400429 25.6533
0.0401168 25.5755
0.0401909 25.4953
0.0402651 25.42
0.0403395 25.3381
0.040414 25.2649
0.0404886 25.1773
0.0405633 25.1105
0.0406383 25.0233
0.0407133 24.956
0.0407885 24.8693
0.0408638 24.8012
0.0409393 24.7161
0.0410149 24.648
0.0410906 24.5637
0.0411665 24.4949
0.0412425 24.4119
0.0413186 24.3442
0.0413949 24.2633
0.0414714 24.1963
0.041548 24.116
0.0416247 24.048
0.0417016 23.9686
0.0417786 23.9006
0.0418557 23.8207
0.041933 23.7535
0.0420104 23.6742
0.042088 23.6068
0.0421657 23.5287
0.0422436 23.4596
0.0423216 23.3822
0.0423998 23.3144
0.042478 23.2385
0.0425565 23.1707
0.0426351 23.0969
0.0427138 23.0281
0.0427927 22.9553
0.0428717 22.8868
0.0429509 22.8146
0.0430302 22.7461
0.0431096 22.6749
0.0431892 22.604
0.043269 22.5348
0.0433489 22.4633
0.0434289 22.3955
0.0435091 22.3232
0.0435895 22.2563
0.04367 22.182
0.0437506 22.1196
0.0438314 22.0431
0.0439124 21.9836
0.0439934 21.9097
0.0440747 21.85
0.0441561 21.7749
0.0442376 21.7156
0.0443193 21.6423
0.0444011 21.5813
0.0444831 21.5085
0.0445653 21.4481
0.0446476 21.3747
0.04473 21.315
0.0448126 21.2428
0.0448954 21.1827
0.0449783 21.1111
0.0450613 21.0523
0.0451445 20.9814
0.0452279 20.9231
0.0453114 20.854
0.0453951 20.7947
0.0454789 20.7261
0.0455629 20.6665
0.045647 20.5985
0.0457313 20.5381
0.0458158 20.4707
0.0459004 20.4105
0.0459851 20.344
0.0460701 20.2832
0.0461551 20.2183
0.0462404 20.1571
0.0463257 20.0922
0.0464113 20.032
0.046497 19.9693
0.0465829 19.9089
0.0466689 19.8473
0.0467551 19.7861
0.0468414 19.7259
0.0469279 19.6633
0.0470145 19.6048
0.0471014 19.5406
0.0471883 19.4829
0.0472755 19.4144
0.0473628 19.3625
0.0474502 19.2941
0.0475379 19.2421
0.0476256 19.1748
0.0477136 19.1222
0.0478017 19.0572
0.04789 19.005
0.0479784 18.9413
0.048067 18.8884
0.0481558 18.8246
0.0482447 18.7715
0.0483338 18.7087
0.048423 18.6561
0.0485124 18.5929
0.048602 18.5398
0.0486918 18.4775
0.0487817 18.4247
0.0488718 18.3623
0.048962 18.3104
0.0490524 18.2484
0.049143 18.1972
0.0492338 18.1368
0.0493247 18.0843
0.0494158 18.0255
0.049507 17.9737
0.0495984 17.9152
0.04969 17.8625
0.0497818 17.8049
0.0498737 17.7511
0.0499658 17.6943
0.0500581 17.6407
0.0501505 17.5848
0.0502431 17.531
0.0503359 17.4753
0.0504288 17.4207
0.050522 17.3668
0.0506153 17.3125
0.0507087 17.2602
0.0508024 17.2057
0.0508962 17.1546
0.0509902 17.0981
0.0510843 17.0491
0.0511786 16.9898
0.0512732 16.9433
0.0513678 16.8849
0.0514627 16.8386
0.0515577 16.7796
0.0516529 16.7336
0.0517483 16.6758
0.0518439 16.6288
0.0519396 16.572
0.0520355 16.5256
0.0521316 16.4694
0.0522279 16.4236
0.0523243 16.3689
0.0524209 16.3227
0.0525177 16.2683
0.0526147 16.2222
0.0527119 16.1672
0.0528092 16.1214
0.0529067 16.0671
0.0530044 16.0207
0.0531023 15.967
0.0532004 15.9208
0.0532986 15.868
0.053397 15.821
0.0534956 15.7685
0.0535944 15.7222
0.0536934 15.6716
0.0537925 15.6253
0.0538919 15.5759
0.0539914 15.529
0.0540911 15.4789
0.054191 15.4322
0.054291 15.3832
0.0543913 15.3362
0.0544917 15.2877
0.0545924 15.2398
0.0546932 15.1927
0.0547942 15.1441
0.0548954 15.0983
0.0549967 15.0484
0.0550983 15.0038
0.0552 14.952
0.055302 14.9117
0.0554041 14.8601
0.0555064 14.82
0.0556089 14.7686
0.0557116 14.7285
0.0558144 14.6777
0.0559175 14.6371
0.0560208 14.5871
0.0561242 14.546
0.0562279 14.4959
0.0563317 14.4548
0.0564357 14.4055
0.0565399 14.3647
0.0566443 14.3161
0.0567489 14.2752
0.0568537 14.2272
0.0569587 14.187
0.0570639 14.1397
0.0571693 14.0998
0.0572748 14.0526
0.0573806 14.0124
0.0574866 13.9656
0.0575927 13.9244
0.0576991 13.8782
0.0578056 13.8377
0.0579124 13.7919
0.0580193 13.7508
0.0581264 13.706
0.0582338 13.6643
0.0583413 13.6201
0.058449 13.5788
0.058557 13.5356
0.0586651 13.4947
0.0587734 13.4524
0.058882 13.4107
0.0589907 13.3693
0.0590996 13.3273
0.0592088 13.2864
0.0593181 13.2437
0.0594276 13.2034
0.0595374 13.1598
0.0596473 13.1213
0.0597575 13.0749
0.0598678 13.0391
0.0599784 12.9933
0.0600891 12.9579
0.0602001 12.9124
0.0603112 12.8772
0.0604226 12.8336
0.0605342 12.7978
0.060646 12.7546
0.060758 12.7186
0.0608702 12.6753
0.0609826 12.6394
0.0610952 12.5965
0.061208 12.5607
0.061321 12.518
0.0614343 12.482
0.0615477 12.4393
0.0616614 12.4036
0.0617752 12.3616
0.0618893 12.326
0.0620036 12.2849
0.0621181 12.2496
0.0622328 12.2096
0.0623477 12.1736
0.0624628 12.1335
0.0625782 12.0978
0.0626937 12.0584
0.0628095 12.0226
0.0629255 11.9833
0.0630417 11.947
0.0631581 11.9078
0.0632747 11.8716
0.0633916 11.8333
0.0635086 11.7969
0.0636259 11.7592
0.0637434 11.7225
0.0638611 11.6864
0.063979 11.6496
0.0640972 11.6145
0.0642155 11.577
0.0643341 11.5423
0.0644529 11.5028
0.0645719 11.4709
0.0646912 11.4304
0.0648106 11.3991
0.0649303 11.3589
0.0650502 11.3277
0.0651703 11.2878
0.0652907 11.2566
0.0654113 11.2175
0.065532 11.1858
0.0656531 11.1472
0.0657743 11.1158
0.0658957 11.0786
0.0660174 11.0474
0.0661393 11.0103
0.0662615 10.9786
0.0663838 10.9415
0.0665064 10.9099
0.0666292 10.8727
0.0667523 10.8417
0.0668755 10.8046
0.066999 10.7736
0.0671227 10.737
0.0672467 10.7049
0.0673709 10.6691
0.0674953 10.638
0.0676199 10.6029
0.0677448 10.5715
0.0678699 10.5375
0.0679952 10.5057
0.0681208 10.472
0.0682466 10.4401
0.0683726 10.4064
0.0684988 10.3746
0.0686253 10.3412
0.0687521 10.3089
0.068879 10.2765
0.0690062 10.2438
0.0691336 10.212
0.0692613 10.1787
0.0693892 10.1477
0.0695173 10.1141
0.0696457 10.0845
0.0697743 10.0494
0.0699031 10.0222
0.0700322 9.98721
0.0701616 9.95972
0.0702911 9.92498
0.0704209 9.89726
0.070551 9.86298
0.0706812 9.8349
0.0708118 9.80078
0.0709425 9.77289
0.0710735 9.73896
0.0712048 9.71116
0.0713362 9.67778
0.071468 9.65017
0.0716 9.61731
0.0717322 9.5898
0.0718646 9.55762
0.0719973 9.53009
0.0721303 9.4981
0.0722635 9.47061
0.0723969 9.43895
0.0725306 9.41139
0.0726645 9.37996
0.0727987 9.3519
0.0729332 9.32048
0.0730678 9.29289
0.0732028 9.26184
0.0733379 9.23415
0.0734734 9.20356
0.073609 9.17566
0.073745 9.14547
0.0738812 9.1181
0.0740176 9.08881
0.0741543 9.06118
0.0742912 9.03227
0.0744284 9.00396
0.0745658 8.9759
0.0747035 8.94702
0.0748415 8.91944
0.0749797 8.89011
0.0751181 8.86309
0.0752568 8.83247
0.0753958 8.80734
0.075535 8.77582
0.0756745 8.75152
0.0758143 8.72048
0.0759543 8.69668
0.0760945 8.66651
0.076235 8.64276
0.0763758 8.61311
0.0765168 8.58858
0.0766581 8.55901
0.0767997 8.53456
0.0769415 8.5053
0.0770836 8.48094
0.0772259 8.4519
0.0773685 8.42728
0.0775114 8.39845
0.0776545 8.37418
0.0777979 8.34512
0.0779416 8.32111
0.0780855 8.29267
0.0782297 8.26889
0.0783742 8.24122
0.0785189 8.21714
0.0786639 8.18956
0.0788092 8.1655
0.0789547 8.13834
0.0791005 8.11392
0.0792466 8.087
0.0793929 8.06229
0.0795395 8.03592
0.0796864 8.0111
0.0798335 7.9847
0.0799809 7.96008
0.0801286 7.93404
0.0802766 7.90916
0.0804248 7.88401
0.0805734 7.85949
0.0807221 7.83516
0.0808712 7.81003
0.0810205 7.78609
0.0811702 7.76037
0.08132 7.73716
0.0814702 7.70966
0.0816207 7.68843
0.0817714 7.66104
0.0819224 7.6397
0.0820737 7.61254
0.0822252 7.59111
0.0823771 7.56439
0.0825292 7.54292
0.0826816 7.51653
0.0828342 7.49523
0.0829872 7.46979
0.0831405 7.4486
0.083294 7.42321
0.0834478 7.40201
0.0836019 7.37674
0.0837563 7.35525
0.0839109 7.33014
0.0840659 7.30861
0.0842211 7.28342
0.0843766 7.26223
0.0845325 7.23733
0.0846885 7.21616
0.0848449 7.19165
0.0850016 7.17007
0.0851586 7.14587
0.0853158 7.12481
0.0854734 7.10133
0.0856312 7.08011
0.0857893 7.05681
0.0859478 7.03532
0.0861065 7.01212
0.0862655 6.99072
0.0864248 6.96764
0.0865844 6.94623
0.0867442 6.92354
0.0869044 6.90146
0.0870649 6.87956
0.0872257 6.8572
0.0873868 6.83579
0.0875481 6.81331
0.0877098 6.79245
0.0878718 6.76961
0.088034 6.75009
0.0881966 6.72627
0.0883594 6.70743
0.0885226 6.68394
0.0886861 6.66515
0.0888498 6.64144
0.0890139 6.62279
0.0891783 6.59956
0.089343 6.5804
0.0895079 6.55737
0.0896732 6.53832
0.0898388 6.51533
0.0900047 6.4966
0.0901709 6.47404
0.0903374 6.4553
0.0905043 6.43347
0.0906714 6.41491
0.0908388 6.39284
0.0910066 6.37436
0.0911746 6.35249
0.091343 6.33386
0.0915116 6.31221
0.0916806 6.29344
0.0918499 6.27201
0.0920195 6.25313
0.0921895 6.23201
0.0923597 6.21308
0.0925303 6.19229
0.0927011 6.1732
0.0928723 6.15291
0.0930438 6.13425
0.0932156 6.11407
0.0933877 6.09536
0.0935602 6.07562
0.093733 6.05658
0.0939061 6.03713
0.0940795 6.01789
0.0942532 5.99883
0.0944272 5.97924
0.0946016 5.96064
0.0947763 5.94054
0.0949513 5.92238
0.0951266 5.90092
0.0953023 5.88461
0.0954783 5.86328
0.0956546 5.84711
0.0958312 5.82644
0.0960082 5.81006
0.0961855 5.78976
0.0963631 5.77331
0.0965411 5.75321
0.0967193 5.73646
0.0968979 5.71649
0.0970769 5.69983
0.0972561 5.67997
0.0974357 5.6635
0.0976156 5.64363
0.0977959 5.62699
0.0979765 5.60748
0.0981574 5.59085
0.0983387 5.57134
0.0985203 5.55531
0.0987022 5.53629
0.0988845 5.52018
0.0990671 5.50142
0.09925 5.48487
0.0994333 5.46624
0.0996169 5.44989
0.0998008 5.43142
0.0999851 5.41496
0.10017 5.39673
0.100355 5.37985
0.10054 5.36186
0.100726 5.34514
0.100912 5.32741
0.101098 5.3107
0.101285 5.29334
0.101472 5.27651
0.101659 5.2598
0.101847 5.2428
0.102035 5.22647
0.102223 5.20925
0.102412 5.19298
0.102601 5.17523
0.102791 5.15991
0.102981 5.14117
0.103171 5.12653
0.103361 5.10825
0.103552 5.09358
0.103743 5.07512
0.103935 5.06068
0.104127 5.04273
0.104319 5.02807
0.104512 5.0107
0.104705 4.99619
0.104898 4.97875
0.105092 4.9644
0.105286 4.94714
0.10548 4.93262
0.105675 4.91537
0.10587 4.90097
0.106066 4.88367
0.106262 4.86929
0.106458 4.85228
0.106654 4.83778
0.106851 4.82095
0.107049 4.80654
0.107246 4.78998
0.107444 4.77551
0.107643 4.75935
0.107841 4.74501
0.108041 4.72909
0.10824 4.7146
0.10844 4.69895
0.10864 4.68427
0.108841 4.66852
0.109042 4.65386
0.109243 4.63839
0.109445 4.62354
0.109647 4.60835
0.10985 4.59342
0.110052 4.57857
0.110256 4.56345
0.110459 4.54915
0.110663 4.53387
0.110868 4.51992
0.111072 4.50368
0.111277 4.49111
0.111483 4.47485
0.111689 4.46222
0.111895 4.44607
0.112102 4.43329
0.112309 4.41737
0.112516 4.40458
0.112724 4.38885
0.112932 4.37594
0.11314 4.36026
0.113349 4.34733
0.113559 4.33199
0.113768 4.31942
0.113978 4.30434
0.114189 4.2916
0.1144 4.27678
0.114611 4.26408
0.114823 4.24916
0.115035 4.23663
0.115247 4.22176
0.11546 4.20919
0.115673 4.19443
0.115887 4.18155
0.116101 4.167
0.116315 4.15438
0.11653 4.13993
0.116745 4.12715
0.116961 4.1131
0.117177 4.10025
0.117393 4.08652
0.11761 4.07383
0.117827 4.06037
0.118045 4.04752
0.118263 4.0341
0.118481 4.02101
0.1187 4.0079
0.118919 3.99467
0.119139 3.98186
0.119359 3.96843
0.119579 3.95583
0.1198 3.94204
0.120021 3.93005
0.120243 3.91561
0.120465 3.90442
0.120687 3.89043
0.12091 3.87936
0.121133 3.86532
0.121357 3.85428
0.121581 3.84049
0.121806 3.82913
0.12203 3.81556
0.122256 3.80425
0.122482 3.79057
0.122708 3.77933
0.122934 3.76584
0.123161 3.75458
0.123389 3.74119
0.123617 3.72999
0.123845 3.71654
0.124074 3.70556
0.124303 3.6925
0.124532 3.68142
0.124762 3.66866
0.124993 3.65753
0.125223 3.64489
0.125455 3.63359
0.125686 3.62091
0.125918 3.60969
0.126151 3.59726
0.126384 3.58593
0.126617 3.57368
0.126851 3.56228
0.127085 3.54993
0.12732 3.53866
0.127555 3.52668
0.127791 3.51544
0.128027 3.50375
0.128263 3.4924
0.1285 3.4811
0.128737 3.46951
0.128975 3.45846
0.129213 3.44659
0.129452 3.43569
0.129691 3.42325
0.12993 3.41327
0.13017 3.40053
0.130411 3.3907
0.130651 3.37809
0.130893 3.36835
0.131134 3.35589
0.131376 3.34618
0.131619 3.33416
0.131862 3.32432
0.132106 3.31242
0.13235 3.30258
0.132594 3.29082
0.132839 3.28098
0.133084 3.26935
0.13333 3.25937
0.133576 3.2477
0.133823 3.23784
0.13407 3.22618
0.134317 3.2164
0.134565 3.20483
0.134814 3.19506
0.135063 3.18366
0.135312 3.17378
0.135562 3.16267
0.135812 3.15307
0.136063 3.14212
0.136315 3.13229
0.136566 3.12154
0.136818 3.11157
0.137071 3.10086
0.137324 3.09089
0.137578 3.08029
0.137832 3.0703
0.138086 3.05982
0.138341 3.04964
0.138597 3.03947
0.138853 3.02929
0.139109 3.0193
0.139366 3.00905
0.139623 2.99936
0.139881 2.98902
0.14014 2.97978
0.140398 2.96871
0.140658 2.96005
0.140917 2.94908
0.141177 2.94049
0.141438 2.92942
0.141699 2.92078
0.141961 2.90996
0.142223 2.9012
0.142486 2.89054
0.142749 2.88178
0.143013 2.87118
0.143277 2.86253
0.143541 2.85221
0.143806 2.84364
0.144072 2.83351
0.144338 2.82485
0.144604 2.81467
0.144871 2.80602
0.145139 2.79595
0.145407 2.78727
0.145675 2.7773
0.145944 2.76861
0.146214 2.75877
0.146484 2.74996
0.146754 2.7401
0.147025 2.73145
0.147297 2.72176
0.147569 2.71322
0.147841 2.70373
0.148114 2.6951
0.148388 2.68571
0.148662 2.67711
0.148937 2.66789
0.149212 2.6592
0.149487 2.65006
0.149763 2.6412
0.15004 2.63231
0.150317 2.62326
0.150594 2.61464
0.150872 2.60542
0.151151 2.59693
0.15143 2.58732
0.15171 2.57956
0.15199 2.56981
0.152271 2.56234
0.152552 2.55276
0.152833 2.5453
0.153116 2.53576
0.153398 2.52825
0.153682 2.51886
0.153965 2.51117
0.15425 2.50184
0.154535 2.49415
0.15482 2.48494
0.155106 2.47732
0.155392 2.4682
0.155679 2.46048
0.155967 2.45143
0.156255 2.44381
0.156543 2.43484
0.156832 2.42741
0.157122 2.41863
0.157412 2.41113
0.157703 2.4024
0.157994 2.39475
0.158286 2.3861
0.158578 2.37856
0.158871 2.37001
0.159164 2.36227
0.159458 2.35386
0.159753 2.34609
0.160048 2.3378
0.160343 2.33002
0.160639 2.32177
0.160936 2.31414
0.161233 2.30609
0.161531 2.29842
0.161829 2.29063
0.162128 2.28284
0.162427 2.27518
0.162727 2.2672
0.163028 2.25972
0.163329 2.2516
0.16363 2.24433
0.163933 2.23565
0.164235 2.22899
0.164539 2.22038
0.164842 2.21369
0.165147 2.20517
0.165452 2.1985
0.165757 2.19022
0.166063 2.18351
0.16637 2.17541
0.166677 2.16871
0.166985 2.16064
0.167293 2.15396
0.167602 2.14593
0.167912 2.13925
0.168222 2.13129
0.168532 2.12452
0.168844 2.1166
0.169155 2.10984
0.169468 2.10196
0.169781 2.09528
0.170094 2.08753
0.170408 2.08088
0.170723 2.07333
0.171038 2.06661
0.171354 2.05915
0.171671 2.05254
0.171988 2.0451
0.172305 2.03845
0.172623 2.03108
0.172942 2.02434
0.173261 2.01701
0.173581 2.01027
0.173902 2.00304
0.174223 1.99627
0.174545 1.98919
0.174867 1.98228
0.17519 1.97545
0.175514 1.96849
0.175838 1.96185
0.176162 1.95488
0.176488 1.94843
0.176814 1.94113
0.17714 1.93509
0.177467 1.92755
0.177795 1.92167
0.178123 1.91417
0.178452 1.90833
0.178782 1.90083
0.179112 1.89503
0.179443 1.88769
0.179774 1.88173
0.180106 1.87446
0.180438 1.86856
0.180772 1.86145
0.181105 1.85564
0.18144 1.84871
0.181775 1.8428
0.182111 1.83592
0.182447 1.83007
0.182784 1.82311
0.183121 1.81726
0.183459 1.81038
0.183798 1.80449
0.184138 1.7977
0.184478 1.79179
0.184818 1.78503
0.18516 1.77915
0.185502 1.77252
0.185844 1.76662
0.186187 1.76013
0.186531 1.75426
0.186876 1.74796
0.187221 1.74207
0.187566 1.73572
0.187913 1.72982
0.18826 1.72356
0.188607 1.71754
0.188956 1.71142
0.189305 1.70537
0.189654 1.69938
0.190004 1.6932
0.190355 1.68736
0.190707 1.68105
0.191059 1.67543
0.191412 1.66873
0.191765 1.66368
0.192119 1.65716
0.192474 1.65203
0.192829 1.64553
0.193186 1.64039
0.193542 1.63398
0.1939 1.62879
0.194258 1.62242
0.194616 1.61719
0.194976 1.61086
0.195336 1.60569
0.195697 1.59941
0.196058 1.59424
0.19642 1.58805
0.196783 1.58287
0.197146 1.57676
0.19751 1.57164
0.197875 1.56563
0.19824 1.56055
0.198606 1.55462
0.198973 1.54951
0.199341 1.54365
0.199709 1.53843
0.200077 1.53259
0.200447 1.52742
0.200817 1.52164
0.201188 1.51642
0.201559 1.51071
0.201932 1.50544
0.202304 1.49978
0.202678 1.4946
0.203052 1.48904
0.203427 1.48393
0.203803 1.47854
0.204179 1.47324
0.204556 1.46799
0.204934 1.46263
0.205312 1.45748
0.205692 1.45204
0.206071 1.44696
0.206452 1.44133
0.206833 1.43655
0.207215 1.43067
0.207598 1.42608
0.207981 1.42034
0.208365 1.41579
0.20875 1.41002
0.209135 1.40558
0.209522 1.40006
0.209908 1.39549
0.210296 1.39001
0.210684 1.38545
0.211073 1.37993
0.211463 1.37542
0.211854 1.36998
0.212245 1.3654
0.212637 1.36001
0.21303 1.35549
0.213423 1.35004
0.213817 1.34553
0.214212 1.34021
0.214607 1.33567
0.215004 1.33046
0.215401 1.32598
0.215799 1.3209
0.216197 1.31636
0.216596 1.31134
0.216996 1.30678
0.217397 1.3018
0.217798 1.29718
0.218201 1.29227
0.218603 1.28769
0.219007 1.28273
0.219412 1.27813
0.219817 1.2733
0.220223 1.26864
0.220629 1.26389
0.221037 1.25924
0.221445 1.25464
0.221854 1.24997
0.222263 1.24555
0.222674 1.24077
0.223085 1.23643
0.223497 1.23131
0.22391 1.22738
0.224323 1.22225
0.224737 1.2183
0.225152 1.21321
0.225568 1.20921
0.225985 1.20421
0.226402 1.20021
0.22682 1.19527
0.227239 1.19125
0.227659 1.18638
0.228079 1.18242
0.2285 1.1777
0.228922 1.17378
0.229345 1.16906
0.229768 1.16507
0.230193 1.1604
0.230618 1.15639
0.231044 1.1517
0.23147 1.14775
0.231898 1.1431
0.232326 1.13915
0.232755 1.13455
0.233185 1.13052
0.233615 1.126
0.234047 1.12203
0.234479 1.11758
0.234912 1.11365
0.235346 1.10934
0.23578 1.10531
0.236216 1.10104
0.236652 1.09703
0.237089 1.09279
0.237527 1.08879
0.237965 1.0846
0.238405 1.08048
0.238845 1.0764
0.239286 1.07223
0.239728 1.06826
0.240171 1.06404
0.240614 1.06013
0.241058 1.05581
0.241504 1.05216
0.24195 1.04774
0.242396 1.04426
0.242844 1.03991
0.243292 1.03642
0.243742 1.03201
0.244192 1.02856
0.244643 1.02424
0.245094 1.02068
0.245547 1.01642
0.246 1.01289
0.246455 1.00862
0.24691 1.00512
0.247366 1.0009
0.247822 0.99741
0.24828 0.993223
0.248739 0.989826
0.249198 0.985718
0.249658 0.982298
0.250119 0.978263
0.250581 0.97478
0.251044 0.970794
0.251507 0.967321
0.251972 0.96338
0.252437 0.959846
0.252903 0.955915
0.25337 0.952396
0.253838 0.948533
0.254307 0.944994
0.254776 0.941201
0.255247 0.937671
0.255718 0.933888
0.25619 0.930419
0.256663 0.926768
0.257137 0.923264
0.257612 0.919664
0.258088 0.916092
0.258565 0.912568
0.259042 0.908941
0.25952 0.905511
0.26 0.901801
0.26048 0.898426
0.260961 0.894449
0.261443 0.891419
0.261925 0.887463
0.262409 0.884439
0.262894 0.88052
0.263379 0.877518
0.263865 0.87375
0.264353 0.870727
0.264841 0.867007
0.26533 0.863949
0.26582 0.860223
0.266311 0.857165
0.266803 0.853482
0.267295 0.850447
0.267789 0.846784
0.268283 0.843699
0.268779 0.840079
0.269275 0.837018
0.269772 0.833395
0.27027 0.83038
0.27077 0.826821
0.27127 0.823835
0.27177 0.820374
0.272272 0.817332
0.272775 0.813925
0.273279 0.810911
0.273783 0.807516
0.274289 0.804462
0.274796 0.801127
0.275303 0.798012
0.275811 0.794708
0.276321 0.791617
0.276831 0.788359
0.277342 0.785253
0.277854 0.782041
0.278367 0.778879
0.278881 0.775775
0.279396 0.772661
0.279912 0.769644
0.280429 0.766477
0.280947 0.763512
0.281466 0.760278
0.281986 0.757431
0.282506 0.753999
0.283028 0.751322
0.283551 0.747934
0.284074 0.745285
0.284599 0.74185
0.285124 0.739215
0.285651 0.735872
0.286178 0.733182
0.286707 0.729909
0.287236 0.727264
0.287767 0.724052
0.288298 0.721427
0.28883 0.718271
0.289364 0.715629
0.289898 0.712478
0.290433 0.709833
0.29097 0.706676
0.291507 0.704032
0.292045 0.70091
0.292585 0.698237
0.293125 0.69518
0.293666 0.692525
0.294208 0.689502
0.294752 0.686811
0.295296 0.683818
0.295841 0.681178
0.296388 0.678298
0.296935 0.675641
0.297483 0.672789
0.298033 0.670124
0.298583 0.66724
0.299134 0.66457
0.299687 0.661767
0.30024 0.659064
0.300795 0.656282
0.30135 0.653543
0.301906 0.650858
0.302464 0.648066
0.303022 0.645443
0.303582 0.642619
0.304143 0.640073
0.304704 0.637157
0.305267 0.634832
0.305831 0.631882
0.306395 0.629588
0.306961 0.626652
0.307528 0.624366
0.308096 0.621439
0.308665 0.619144
0.309235 0.616273
0.309806 0.613944
0.310378 0.61107
0.310951 0.608753
0.311525 0.605926
0.312101 0.60363
0.312677 0.600864
0.313254 0.598555
0.313833 0.595843
0.314412 0.593559
0.314993 0.590865
0.315574 0.58859
0.316157 0.585914
0.316741 0.583624
0.317326 0.580978
0.317912 0.578644
0.318499 0.576041
0.319087 0.573735
0.319676 0.571163
0.320267 0.568816
0.320858 0.566285
0.321451 0.56393
0.322044 0.561439
0.322639 0.559126
0.323235 0.556689
0.323832 0.55439
0.32443 0.551985
0.325029 0.549628
0.325629 0.547297
0.32623 0.544916
0.326833 0.54261
0.327436 0.54018
0.328041 0.537926
0.328646 0.535459
0.329253 0.533302
0.329861 0.530677
0.33047 0.528678
0.331081 0.526099
0.331692 0.524127
0.332305 0.52159
0.332918 0.519612
0.333533 0.517138
0.334149 0.515134
0.334766 0.512687
0.335384 0.510681
0.336003 0.508238
0.336624 0.506232
0.337246 0.503816
0.337868 0.501821
0.338492 0.499419
0.339117 0.497413
0.339743 0.495026
0.340371 0.493019
0.340999 0.490674
0.341629 0.488695
0.34226 0.486424
0.342892 0.484439
0.343525 0.482221
0.344159 0.480205
0.344795 0.477974
0.345432 0.475993
0.34607 0.473781
0.346709 0.471787
0.347349 0.469599
0.34799 0.467584
0.348633 0.465399
0.349277 0.463388
0.349922 0.46127
0.350568 0.459256
0.351215 0.457165
0.351864 0.455147
0.352513 0.453142
0.353164 0.451097
0.353817 0.449154
0.35447 0.447065
0.355125 0.445158
0.35578 0.442964
0.356437 0.441191
0.357095 0.43895
0.357755 0.437228
0.358416 0.43499
0.359077 0.433282
0.35974 0.431063
0.360405 0.42936
0.36107 0.42719
0.361737 0.425477
0.362405 0.423354
0.363074 0.42165
0.363745 0.419581
0.364416 0.417883
0.365089 0.415831
0.365763 0.414097
0.366439 0.412063
0.367116 0.410342
0.367793 0.40829
0.368473 0.406588
0.369153 0.404569
0.369835 0.402853
0.370518 0.400861
0.371202 0.399138
0.371887 0.397184
0.372574 0.395491
0.373262 0.393593
0.373951 0.391879
0.374642 0.390023
0.375334 0.38829
0.376027 0.386458
0.376721 0.384719
0.377417 0.382887
0.378114 0.381158
0.378812 0.379356
0.379511 0.377593
0.380212 0.37583
0.380914 0.374053
0.381618 0.372335
0.382322 0.370526
0.383028 0.368873
0.383736 0.367063
0.384444 0.36547
0.385154 0.363565
0.385866 0.362105
0.386578 0.360211
0.387292 0.358742
0.388007 0.356849
0.388724 0.355379
0.389441 0.353519
0.390161 0.352023
0.390881 0.350186
0.391603 0.348697
0.392326 0.346867
0.39305 0.345404
0.393776 0.343594
0.394503 0.342147
0.395232 0.340388
0.395962 0.33893
0.396693 0.337208
0.397425 0.335739
0.398159 0.334021
0.398895 0.332557
0.399631 0.330868
0.400369 0.329398
0.401108 0.327734
0.401849 0.326244
0.402591 0.324581
0.403335 0.323107
0.404079 0.321464
0.404826 0.31999
0.405573 0.318376
0.406322 0.31691
0.407072 0.315333
0.407824 0.313881
0.408577 0.312339
0.409332 0.310877
0.410088 0.309354
0.410845 0.307853
0.411604 0.306381
0.412364 0.304851
0.413125 0.303411
0.413888 0.30186
0.414652 0.300457
0.415418 0.298843
0.416185 0.29753
0.416954 0.295873
0.417723 0.294618
0.418495 0.293001
0.419268 0.291771
0.420042 0.290176
0.420818 0.288951
0.421595 0.287389
0.422373 0.28613
0.423153 0.284576
0.423934 0.28332
0.424717 0.281775
0.425502 0.28053
0.426287 0.279002
0.427075 0.277741
0.427863 0.276242
0.428653 0.274998
0.429445 0.273497
0.430238 0.272261
0.431032 0.2708
0.431828 0.269573
0.432626 0.268154
0.433425 0.266924
0.434225 0.26551
0.435027 0.264273
0.43583 0.262884
0.436635 0.26163
0.437441 0.260258
0.438249 0.258991
0.439058 0.25764
0.439869 0.25638
0.440681 0.255032
0.441495 0.25378
0.44231 0.252467
0.443127 0.251204
0.443945 0.249941
0.444765 0.248681
0.445586 0.247457
0.446409 0.24617
0.447234 0.244975
0.448059 0.24366
0.448887 0.242497
0.449716 0.24109
0.450546 0.240035
0.451378 0.238641
0.452212 0.23758
0.453047 0.236192
0.453883 0.235136
0.454722 0.233777
0.455561 0.232725
0.456402 0.2314
0.457245 0.230348
0.45809 0.229061
0.458935 0.228016
0.459783 0.226734
0.460632 0.225687
0.461483 0.224417
0.462335 0.223359
0.463189 0.222101
0.464044 0.221043
0.464901 0.219781
0.465759 0.218736
0.466619 0.217501
0.467481 0.216452
0.468344 0.215246
0.469209 0.214197
0.470076 0.213011
0.470944 0.211978
0.471813 0.210827
0.472684 0.209782
0.473557 0.208644
0.474432 0.207588
0.475308 0.206455
0.476186 0.205403
0.477065 0.204285
0.477946 0.203234
0.478828 0.20214
0.479713 0.201052
0.480598 0.199996
0.481486 0.1989
0.482375 0.197878
0.483266 0.19678
0.484158 0.195788
0.485052 0.194681
0.485948 0.193746
0.486845 0.192589
0.487744 0.191692
0.488645 0.190557
0.489547 0.189666
0.490451 0.188514
0.491357 0.187633
0.492264 0.186505
0.493173 0.185611
0.494084 0.184493
0.494996 0.183607
0.495911 0.182498
0.496826 0.181629
0.497744 0.180549
0.498663 0.179679
0.499584 0.178635
0.500506 0.177773
0.50143 0.176721
0.502356 0.175852
0.503284 0.174819
0.504213 0.173943
0.505144 0.172924
0.506077 0.17205
0.507012 0.171042
0.507948 0.170161
0.508886 0.169167
0.509826 0.168285
0.510767 0.167314
0.51171 0.166429
0.512655 0.165489
0.513602 0.164626
0.51455 0.163697
0.515501 0.162825
0.516453 0.161917
0.517406 0.161033
0.518362 0.160137
0.519319 0.159243
0.520278 0.158372
0.521239 0.157457
0.522201 0.156616
0.523165 0.155684
0.524131 0.154862
0.525099 0.153866
0.526069 0.15314
0.52704 0.152164
0.528014 0.151445
0.528989 0.150499
0.529966 0.14977
0.530944 0.148838
0.531925 0.148108
0.532907 0.147185
0.533891 0.146456
0.534877 0.145531
0.535865 0.144799
0.536854 0.143892
0.537845 0.14317
0.538839 0.142264
0.539834 0.141536
0.54083 0.140654
0.541829 0.13993
0.54283 0.13906
0.543832 0.138352
0.544836 0.137511
0.545842 0.136802
0.54685 0.135969
0.54786 0.135245
0.548872 0.134424
0.549885 0.133706
0.550901 0.132891
0.551918 0.132167
0.552937 0.131366
0.553958 0.13063
0.554981 0.129847
0.556006 0.129116
0.557033 0.128346
0.558061 0.127624
0.559092 0.126877
0.560124 0.126149
0.561159 0.125434
0.562195 0.124696
0.563233 0.123998
0.564273 0.123248
0.565315 0.122563
0.566359 0.121789
0.567405 0.121141
0.568453 0.120329
0.569502 0.11972
0.570554 0.118924
0.571608 0.118318
0.572663 0.117517
0.573721 0.11693
0.57478 0.116154
0.575842 0.115558
0.576905 0.114816
0.57797 0.114224
0.579037 0.113481
0.580107 0.11289
0.581178 0.112156
0.582251 0.111559
0.583326 0.110826
0.584404 0.110241
0.585483 0.109511
0.586564 0.108923
0.587647 0.108207
0.588732 0.107613
0.589819 0.106914
0.590908 0.106327
0.592 0.105648
0.593093 0.105064
0.594188 0.104404
0.595285 0.103819
0.596385 0.103172
0.597486 0.102581
0.598589 0.101941
0.599694 0.101348
0.600802 0.10071
0.601911 0.100116
0.603023 0.0994954
0.604136 0.0988971
0.605252 0.0982866
0.60637 0.0976776
0.607489 0.097091
0.608611 0.0964782
0.609735 0.0959172
0.610861 0.0953099
0.611989 0.0947673
0.613119 0.094117
0.614251 0.0936299
0.615386 0.0929771
0.616522 0.0924913
0.61766 0.0918413
0.618801 0.0913555
0.619944 0.0907177
0.621088 0.0902311
0.622235 0.0896015
0.623384 0.0891168
0.624535 0.0884893
0.625689 0.0880089
0.626844 0.0873986
0.628002 0.0869312
0.629161 0.0863481
0.630323 0.0858689
0.631487 0.0852914
0.632653 0.0848159
0.633821 0.0842377
0.634992 0.0837645
0.636164 0.0831945
0.637339 0.0827183
0.638516 0.0821536
0.639695 0.0816729
0.640876 0.0811196
0.64206 0.0806451
0.643246 0.0801023
0.644433 0.0796262
0.645623 0.0791015
0.646816 0.07863
0.64801 0.0781233
0.649207 0.0776514
0.650405 0.0771533
0.651606 0.0766762
0.65281 0.076185
0.654015 0.0756996
0.655223 0.0752189
0.656433 0.0747303
0.657645 0.0742635
0.658859 0.073763
0.660076 0.0733102
0.661295 0.0728006
0.662516 0.0723737
0.66374 0.0718344
0.664965 0.0714494
0.666193 0.0709412
0.667423 0.0705567
0.668656 0.0700415
0.669891 0.0696597
0.671128 0.0691547
0.672367 0.0687666
0.673608 0.068267
0.674852 0.06788
0.676099 0.0673846
0.677347 0.0669993
0.678598 0.0665101
0.679851 0.0661292
0.681106 0.0656444
0.682364 0.0652652
0.683624 0.0647916
0.684887 0.0644192
0.686151 0.0639668
0.687418 0.0635915
0.688688 0.0631486
0.689959 0.0627721
0.691233 0.0623325
0.69251 0.0619517
0.693789 0.061515
0.69507 0.0611353
0.696353 0.0607081
0.697639 0.0603264
0.698928 0.0599059
0.700218 0.0595251
0.701511 0.0591096
0.702807 0.0587307
0.704104 0.0583337
0.705405 0.0579596
0.706707 0.0575766
0.708012 0.0571971
0.70932 0.0568268
0.710629 0.0564379
0.711942 0.0560763
0.713256 0.0556799
0.714574 0.0553292
0.715893 0.0549089
0.717215 0.0545911
0.718539 0.054164
0.719866 0.0538552
0.721196 0.0534337
0.722527 0.0531315
0.723862 0.052715
0.725198 0.0524179
0.726537 0.0520264
0.727879 0.0517271
0.729223 0.0513348
0.73057 0.0510356
0.731919 0.0506497
0.73327 0.0503512
0.734624 0.0499709
0.735981 0.0496673
0.73734 0.0492903
0.738702 0.04899
0.740066 0.0486162
0.741432 0.0483187
0.742801 0.0479524
0.744173 0.047656
0.745547 0.0472978
0.746924 0.0470065
0.748303 0.0466657
0.749685 0.0463744
0.75107 0.0460404
0.752456 0.0457441
0.753846 0.0454152
0.755238 0.0451161
0.756633 0.0447909
0.75803 0.0444912
0.75943 0.0441718
0.760832 0.0438721
0.762237 0.0435582
0.763644 0.0432541
0.765055 0.0429534
0.766467 0.0426474
0.767883 0.042359
0.769301 0.0420543
0.770721 0.0417802
0.772145 0.0414714
0.77357 0.0412101
0.774999 0.0408765
0.77643 0.0406391
0.777864 0.040311
0.7793 0.040072
0.780739 0.0397461
0.782181 0.0395079
0.783625 0.0391877
0.785072 0.0389484
0.786522 0.0386319
0.787974 0.0383974
0.78943 0.0380869
0.790887 0.0378564
0.792348 0.0375623
0.793811 0.0373346
0.795277 0.0370436
0.796745 0.0368127
0.798217 0.0365251
0.799691 0.0362924
0.801167 0.0360069
0.802647 0.0357751
0.804129 0.0354957
0.805614 0.0352626
0.807101 0.0349883
0.808592 0.034754
0.810085 0.0344824
0.811581 0.034255
0.81308 0.0339887
0.814581 0.0337655
0.816085 0.033513
0.817592 0.0332885
0.819102 0.0330393
0.820615 0.0328116
0.82213 0.0325705
0.823648 0.0323405
0.825169 0.0321008
0.826693 0.0318674
0.828219 0.0316366
0.829749 0.0313977
0.831281 0.031176
0.832816 0.0309323
0.834354 0.0307204
0.835895 0.0304644
0.837438 0.0302757
0.838985 0.030023
0.840534 0.0298431
0.842086 0.0295937
0.843641 0.0294151
0.845199 0.0291674
0.84676 0.028989
0.848323 0.0287451
0.84989 0.0285646
0.851459 0.0283213
0.853031 0.0281421
0.854607 0.0279036
0.856185 0.0277266
0.857766 0.027492
0.85935 0.027313
0.860937 0.0270853
0.862526 0.0269137
0.864119 0.0266929
0.865715 0.0265216
0.867313 0.0263072
0.868915 0.0261342
0.87052 0.0259225
0.872127 0.0257481
0.873738 0.0255379
0.875351 0.025364
0.876967 0.0251589
0.878587 0.0249827
0.880209 0.0247813
0.881835 0.0246047
0.883463 0.0244092
0.885094 0.0242314
0.886729 0.0240415
0.888366 0.0238696
0.890007 0.0236893
0.89165 0.0235155
0.893297 0.0233404
0.894946 0.0231632
0.896599 0.0229939
0.898255 0.022811
0.899913 0.0226476
0.901575 0.0224605
0.90324 0.0223049
0.904908 0.0221026
0.906579 0.0219649
0.908253 0.021766
0.90993 0.021629
0.911611 0.0214336
0.913294 0.0213009
0.91498 0.021116
0.91667 0.0209822
0.918363 0.0208019
0.920059 0.0206679
0.921758 0.0204886
0.92346 0.0203558
0.925165 0.020178
0.926873 0.0200454
0.928585 0.0198694
0.9303 0.0197357
0.932018 0.0195638
0.933739 0.0194296
0.935463 0.0192593
0.93719 0.0191278
0.938921 0.0189627
0.940655 0.0188337
0.942392 0.0186776
0.944132 0.018548
0.945875 0.0183952
0.947622 0.0182656
0.949372 0.018114
0.951125 0.0179835
0.952881 0.0178342
0.954641 0.0177032
0.956404 0.0175574
0.95817 0.0174246
0.959939 0.0172824
0.961712 0.0171495
0.963488 0.0170107
0.965267 0.0168764
0.967049 0.0167454
0.968835 0.0166121
0.970624 0.0164882
0.972417 0.0163534
0.974212 0.0162359
0.976011 0.0160933
0.977814 0.0159847
0.979619 0.0158358
0.981428 0.0157332
0.983241 0.0155857
0.985056 0.0154851
0.986875 0.0153386
0.988698 0.0152387
0.990523 0.0150958
0.992352 0.0149958
0.994185 0.0148557
0.996021 0.0147578
0.99786 0.0146247
0.999703 0.0145288
1.00155 0.0143991
1.0034 0.0143015
1.00525 0.0141742
1.00711 0.0140776
1.00897 0.0139503
1.01083 0.0138523
1.0127 0.0137275
1.01457 0.0136298
1.01644 0.0135067
1.01832 0.0134098
1.0202 0.013289
1.02208 0.0131922
1.02397 0.013076
1.02586 0.0129806
1.02775 0.0128702
1.02965 0.012775
1.03155 0.0126685
1.03346 0.0125727
1.03537 0.0124671
1.03728 0.0123705
1.03919 0.0122675
1.04111 0.0121691
1.04304 0.012069
1.04496 0.0119685
1.04689 0.0118723
1.04882 0.0117697
1.05076 0.0116785
1.0527 0.0115732
1.05465 0.0114883
1.05659 0.0113771
1.05854 0.0113051
1.0605 0.011198
1.06246 0.0111255
1.06442 0.0110189
1.06638 0.0109459
1.06835 0.0108409
1.07033 0.010768
1.0723 0.0106641
1.07428 0.0105905
1.07627 0.0104884
1.07825 0.0104158
1.08025 0.0103149
1.08224 0.0102437
1.08424 0.0101446
1.08624 0.0100744
1.08825 0.00998145
1.09026 0.00991144
1.09227 0.00982124
1.09429 0.0097518
1.09631 0.00966241
1.09833 0.0095926
1.10036 0.00950453
1.10239 0.00943381
1.10443 0.00934688
1.10647 0.00927659
1.10851 0.00919129
1.11056 0.00912039
1.11261 0.0090374
1.11466 0.00896644
1.11672 0.00888649
1.11878 0.00881684
1.12085 0.00874107
1.12292 0.00867252
1.12499 0.00860015
1.12707 0.00852882
1.12915 0.00845883
1.13124 0.00838585
1.13333 0.00831823
1.13542 0.00824343
1.13751 0.00817852
1.13962 0.00810026
1.14172 0.0080404
1.14383 0.00795731
1.14594 0.00790374
1.14806 0.00782291
1.15018 0.00777095
1.1523 0.00769281
1.15443 0.00764213
1.15656 0.00756801
1.1587 0.00751643
1.16083 0.00744271
1.16298 0.00739141
1.16513 0.00731815
1.16728 0.00726667
1.16943 0.00719445
1.17159 0.00714292
1.17376 0.00707166
1.17592 0.00702077
1.1781 0.00695062
1.18027 0.00689985
1.18245 0.00683177
1.18463 0.0067822
1.18682 0.00671761
1.18901 0.00666879
1.19121 0.00660719
1.19341 0.00655757
1.19561 0.00649667
1.19782 0.00644656
1.20003 0.0063868
1.20225 0.00633609
1.20447 0.00627756
1.20669 0.00622653
1.20892 0.00616929
1.21115 0.00611778
1.21339 0.00606253
1.21563 0.00601053
1.21787 0.0059577
1.22012 0.00590647
1.22238 0.00585724
1.22463 0.00580574
1.2269 0.00575955
1.22916 0.00570607
1.23143 0.00566192
1.2337 0.00560229
1.23598 0.00556505
1.23826 0.00550603
1.24055 0.00546878
1.24284 0.00541049
1.24514 0.00537294
1.24744 0.00531594
1.24974 0.00527894
1.25205 0.00522311
1.25436 0.00518719
1.25668 0.00513377
1.259 0.00509833
1.26132 0.00504784
1.26365 0.00501262
1.26598 0.00496222
1.26832 0.00492632
1.27066 0.0048769
1.27301 0.00484082
1.27536 0.00479172
1.27772 0.00475606
1.28008 0.00470761
1.28244 0.00467193
1.28481 0.00462442
1.28718 0.00458845
1.28956 0.00454288
1.29194 0.00450796
1.29432 0.0044644
1.29671 0.00443012
1.29911 0.00438896
1.30151 0.00435389
1.30391 0.00431355
1.30632 0.00427799
1.30873 0.00423875
1.31115 0.00420244
1.31357 0.004164
1.31599 0.00412703
1.31842 0.00408984
1.32086 0.00405215
1.3233 0.00401691
1.32574 0.00397831
1.32819 0.00394555
1.33064 0.00390608
1.3331 0.0038768
1.33556 0.00383587
1.33803 0.00381027
1.3405 0.00376991
1.34297 0.00374413
1.34545 0.00370377
1.34794 0.00367829
1.35043 0.00363832
1.35292 0.00361248
1.35542 0.00357327
1.35792 0.00354761
1.36043 0.00350898
1.36294 0.00348349
1.36546 0.00344577
1.36798 0.0034208
1.37051 0.00338491
1.37304 0.00336096
1.37557 0.00332686
1.37811 0.00330268
1.38066 0.00326907
1.38321 0.00324443
1.38576 0.00321132
1.38832 0.00318663
1.39088 0.00315416
1.39345 0.00312904
1.39603 0.00309712
1.3986 0.00307193
1.40119 0.00304091
1.40377 0.00301578
1.40637 0.00298583
1.40896 0.00296108
1.41157 0.00293263
1.41417 0.00290852
1.41678 0.00288199
1.4194 0.00285734
1.42202 0.00283135
1.42465 0.00280589
1.42728 0.00278093
1.42991 0.00275442
1.43255 0.00273065
1.4352 0.00270305
1.43785 0.00268072
1.4405 0.00265036
1.44316 0.00263169
1.44583 0.00260118
1.4485 0.00258361
1.45117 0.00255434
1.45385 0.00253728
1.45654 0.00251022
1.45923 0.00249298
1.46192 0.00246609
1.46462 0.00244888
1.46733 0.00242195
1.47004 0.00240461
1.47275 0.00237804
1.47547 0.00236073
1.47819 0.00233468
1.48092 0.00231714
1.48366 0.0022915
1.4864 0.00227425
1.48914 0.00224919
1.49189 0.00223239
1.49465 0.00220859
1.49741 0.00219224
1.50017 0.00216989
1.50294 0.00215327
1.50572 0.0021313
1.5085 0.00211452
1.51129 0.00209291
1.51408 0.0020759
1.51687 0.00205477
1.51967 0.00203742
1.52248 0.00201667
1.52529 0.00199919
1.52811 0.00197925
1.53093 0.00196148
1.53376 0.00194241
1.53659 0.00192478
1.53943 0.00190692
1.54227 0.00188979
1.54512 0.00187337
1.54797 0.00185536
1.55083 0.00183969
1.55369 0.00182055
1.55656 0.00180622
1.55944 0.00178503
1.56231 0.00177282
1.5652 0.00175198
1.56809 0.00173978
1.57099 0.00171901
1.57389 0.00170708
1.57679 0.00168681
1.5797 0.00167513
1.58262 0.00165569
1.58554 0.00164445
1.58847 0.00162655
1.59141 0.00161511
1.59434 0.00159738
1.59729 0.00158595
1.60024 0.00156834
1.60319 0.00155669
1.60615 0.00153928
1.60912 0.00152757
1.61209 0.00151048
1.61507 0.00149871
1.61805 0.00148199
1.62104 0.00147027
1.62403 0.00145405
1.62703 0.0014425
1.63003 0.00142704
1.63304 0.00141589
1.63606 0.00140162
1.63908 0.00139044
1.64211 0.00137628
1.64514 0.00136479
1.64818 0.00135094
1.65122 0.00133915
1.65427 0.00132584
1.65733 0.00131367
1.66039 0.00130069
1.66345 0.00128826
1.66652 0.00127597
1.6696 0.00126318
1.67268 0.00125167
1.67577 0.00123854
1.67887 0.00122834
1.68197 0.00121488
1.68507 0.00120636
1.68819 0.00119226
1.6913 0.00118434
1.69443 0.0011703
1.69756 0.00116239
1.70069 0.00114847
1.70383 0.00114051
1.70698 0.00112671
1.71013 0.00111872
1.71329 0.00110516
1.71645 0.00109723
1.71962 0.00108395
1.7228 0.00107622
1.72598 0.00106354
1.72916 0.00105606
1.73236 0.00104448
1.73556 0.00103693
1.73876 0.0010254
1.74197 0.0010178
1.74519 0.00100643
1.74841 0.000998689
1.75164 0.000987475
1.75487 0.000979616
1.75812 0.000968569
1.76136 0.000960683
1.76461 0.000949991
1.76787 0.000942005
1.77114 0.000931648
1.77441 0.000923718
1.77768 0.000913939
1.78097 0.000906386
1.78426 0.000897427
1.78755 0.000889673
1.79085 0.0008809
1.79416 0.000872856
1.79747 0.000864479
1.80079 0.0008561
1.80412 0.000848024
1.80745 0.000839207
1.81079 0.000831657
1.81413 0.000822294
1.81748 0.000815517
1.82084 0.000804953
1.8242 0.000799634
1.82757 0.00078947
1.83094 0.00078438
1.83432 0.000775234
1.83771 0.000770103
1.8411 0.000761012
1.8445 0.000755792
1.84791 0.000746719
1.85132 0.000741508
1.85474 0.00073251
1.85816 0.000727222
1.8616 0.00071839
1.86503 0.000713145
1.86848 0.000704378
1.87193 0.000699101
1.87538 0.000690577
1.87885 0.000685379
1.88232 0.000677171
1.88579 0.000672285
1.88928 0.000664903
1.89276 0.000659897
1.89626 0.000652588
1.89976 0.000647486
1.90327 0.000640245
1.90678 0.000635111
1.9103 0.000627972
1.91383 0.000622709
1.91737 0.000615736
1.92091 0.000610396
1.92445 0.00060363
1.92801 0.000598151
1.93157 0.000591741
1.93514 0.000586221
1.93871 0.000580197
1.94229 0.000574961
1.94588 0.000569568
1.94947 0.000564048
1.95307 0.000558932
1.95667 0.00055305
1.96029 0.000548306
1.96391 0.000541727
1.96753 0.000537688
1.97117 0.00053067
1.97481 0.000527105
1.97845 0.000520152
1.98211 0.00051664
1.98577 0.000509819
1.98943 0.00050637
1.99311 0.000499747
1.99679 0.000496514
2.00048 0.000490565
2.00417 0.000487261
2.00787 0.000481412
2.01158 0.000478078
2.01529 0.000472256
2.01902 0.000468839
2.02274 0.000463093
2.02648 0.000459696
2.03022 0.000453967
2.03397 0.000450523
2.03773 0.000444928
2.04149 0.000441468
2.04526 0.000436025
2.04904 0.000432603
2.05282 0.000427348
2.05661 0.00042413
2.06041 0.000419461
2.06421 0.000416147
2.06802 0.000411547
2.07184 0.000408147
2.07567 0.000403666
2.0795 0.000400116
2.08334 0.000395748
2.08719 0.000392107
2.09104 0.000387884
2.0949 0.000384125
2.09877 0.000380097
2.10265 0.000376221
2.10653 0.000372424
2.11042 0.000368388
2.11432 0.000365005
2.11822 0.000361023
2.12213 0.000358175
2.12605 0.000353581
2.12998 0.000351357
2.13391 0.000346791
2.13785 0.000344534
2.1418 0.000340008
2.14576 0.000337733
2.14972 0.000333235
2.15369 0.000330934
2.15766 0.000326504
2.16165 0.000324207
2.16564 0.000319851
2.16964 0.000317627
2.17365 0.000313387
2.17766 0.00031129
2.18168 0.000307498
2.18571 0.000305368
2.18975 0.000301667
2.19379 0.000299479
2.19784 0.000295789
2.2019 0.000293582
2.20597 0.000289953
2.21004 0.0002877
2.21412 0.000284128
2.21821 0.00028184
2.2223 0.000278328
2.22641 0.000276014
2.23052 0.000272617
2.23464 0.000270289
2.23876 0.000267058
2.2429 0.000264885
2.24704 0.000261996
2.25119 0.000259761
2.25535 0.000256962
2.25951 0.000254631
2.26368 0.000251918
2.26786 0.000249477
2.27205 0.000246894
2.27625 0.0002443
2.28045 0.000241871
2.28466 0.0002391
2.28888 0.000236895
2.29311 0.000233809
2.29734 0.000231988
2.30158 0.000228647
2.30583 0.000227248
2.31009 0.00022427
2.31436 0.000222879
2.31863 0.000219957
2.32291 0.000218547
2.3272 0.00021565
2.3315 0.000214213
2.33581 0.000211332
2.34012 0.000209878
2.34444 0.000207015
2.34877 0.000205551
2.35311 0.00020273
2.35745 0.000201255
2.36181 0.000198494
2.36617 0.00019705
2.37054 0.000194375
2.37491 0.000193005
2.3793 0.000190604
2.38369 0.000189231
2.38809 0.000186908
2.3925 0.0001855
2.39692 0.000183198
2.40135 0.00018175
2.40578 0.000179492
2.41023 0.000177998
2.41468 0.000175787
2.41914 0.000174246
2.4236 0.000172105
2.42808 0.000170534
2.43256 0.000168472
2.43705 0.000166874
2.44155 0.00016495
2.44606 0.000163422
2.45058 0.000161713
2.4551 0.00016013
2.45964 0.000158544
2.46418 0.000156851
2.46873 0.00015536
2.47329 0.000153495
2.47786 0.000152172
2.48243 0.000149941
2.48702 0.000148988
2.49161 0.000146781
2.49621 0.000145837
2.50082 0.00014366
2.50544 0.000142715
2.51006 0.0001406
2.5147 0.000139718
2.51934 0.000137819
2.52399 0.000136929
2.52866 0.000135106
2.53333 0.000134206
2.538 0.000132383
2.54269 0.000131476
2.54739 0.000129658
2.55209 0.000128728
2.5568 0.000126943
2.56152 0.000125986
2.56625 0.000124229
2.57099 0.000123278
2.57574 0.000121546
2.5805 0.000120601
2.58526 0.000118941
2.59004 0.000118045
2.59482 0.000116553
2.59961 0.000115662
2.60441 0.000114235
2.60922 0.000113305
2.61404 0.000111913
2.61886 0.000110942
2.6237 0.00010958
2.62855 0.000108567
2.6334 0.000107243
2.63826 0.000106194
2.64313 0.000104935
2.64801 0.000103823
2.6529 0.000102641
2.6578 0.000101494
2.66271 0.000100426
2.66763 9.9287e-05
2.67255 9.83803e-05
2.67749 9.71462e-05
2.68243 9.64017e-05
2.68739 9.499e-05
2.69235 9.44062e-05
2.69732 9.30056e-05
2.7023 9.24105e-05
2.70729 9.10095e-05
2.71229 9.04092e-05
2.7173 8.90299e-05
2.72232 8.84228e-05
2.72735 8.70651e-05
2.73238 8.64706e-05
2.73743 8.51449e-05
2.74248 8.45868e-05
2.74755 8.33867e-05
2.75262 8.28333e-05
2.7577 8.16974e-05
2.7628 8.11324e-05
2.7679 8.00047e-05
2.77301 7.94296e-05
2.77813 7.83107e-05
2.78326 7.77135e-05
2.7884 7.66071e-05
2.79355 7.60028e-05
2.79871 7.49191e-05
2.80387 7.42947e-05
2.80905 7.32386e-05
2.81424 7.26179e-05
2.81944 7.1608e-05
2.82464 7.10146e-05
2.82986 7.01113e-05
2.83508 6.9511e-05
2.84032 6.86733e-05
2.84556 6.8044e-05
2.85082 6.72271e-05
2.85608 6.65591e-05
2.86136 6.57766e-05
2.86664 6.50672e-05
2.87193 6.43295e-05
2.87724 6.35597e-05
2.88255 6.28857e-05
2.88787 6.2043e-05
2.89321 6.14568e-05
2.89855 6.04282e-05
2.9039 6.00743e-05
2.90926 5.91454e-05
2.91464 5.88022e-05
2.92002 5.79283e-05
2.92541 5.757e-05
2.93081 5.67048e-05
2.93623 5.63387e-05
2.94165 5.54755e-05
2.94708 5.51058e-05
2.95252 5.42435e-05
2.95797 5.38643e-05
2.96344 5.30149e-05
2.96891 5.2637e-05
2.97439 5.17958e-05
2.97988 5.14181e-05
2.98539 5.06053e-05
2.9909 5.02517e-05
2.99642 4.95138e-05
3.00195 4.91675e-05
3.0075 4.84734e-05
3.01305 4.81189e-05
3.01862 4.7431e-05
3.02419 4.70619e-05
3.02977 4.6387e-05
3.03537 4.60012e-05
3.04097 4.53373e-05
3.04659 4.49386e-05
3.05222 4.42955e-05
3.05785 4.388e-05
3.0635 4.32581e-05
3.06916 4.28378e-05
3.07482 4.2254e-05
3.0805 4.18446e-05
3.08619 4.13254e-05
3.09189 4.09146e-05
3.0976 4.04432e-05
3.10332 4.00004e-05
3.10905 3.95632e-05
3.11479 3.90746e-05
3.12054 3.86755e-05
3.1263 3.81207e-05
3.13208 3.77875e-05
3.13786 3.71381e-05
3.14365 3.69014e-05
3.14946 3.62587e-05
3.15528 3.60255e-05
3.1611 3.53954e-05
3.16694 3.51774e-05
3.17279 3.46045e-05
3.17865 3.43936e-05
3.18452 3.38635e-05
3.1904 3.36452e-05
3.19629 3.31191e-05
3.20219 3.28956e-05
3.2081 3.23705e-05
3.21403 3.21402e-05
3.21996 3.16193e-05
3.22591 3.13877e-05
3.23187 3.08691e-05
3.23783 3.06342e-05
3.24381 3.01267e-05
3.2498 2.98891e-05
3.2558 2.9398e-05
3.26182 2.91739e-05
3.26784 2.87307e-05
3.27387 2.85123e-05
3.27992 2.81041e-05
3.28598 2.78741e-05
3.29204 2.74741e-05
3.29812 2.72338e-05
3.30421 2.68427e-05
3.31031 2.65911e-05
3.31643 2.62075e-05
3.32255 2.59415e-05
3.32869 2.55747e-05
3.33483 2.52961e-05
3.34099 2.49483e-05
3.34716 2.46534e-05
3.35334 2.43372e-05
3.35953 2.40392e-05
3.36574 2.37731e-05
3.37195 2.34649e-05
3.37818 2.32434e-05
3.38442 2.28691e-05
3.39067 2.27146e-05
3.39693 2.23191e-05
3.4032 2.2181e-05
3.40949 2.17854e-05
3.41578 2.16437e-05
3.42209 2.12537e-05
3.42841 2.11101e-05
3.43474 2.07243e-05
3.44108 2.0583e-05
3.44744 2.02043e-05
3.4538 2.00708e-05
3.46018 1.97247e-05
3.46657 1.95967e-05
3.47297 1.92847e-05
3.47939 1.91521e-05
3.48581 1.88396e-05
3.49225 1.87052e-05
3.4987 1.83943e-05
3.50516 1.82548e-05
3.51163 1.79475e-05
3.51811 1.7803e-05
3.52461 1.74991e-05
3.53112 1.73518e-05
3.53764 1.70552e-05
3.54417 1.69061e-05
3.55072 1.66198e-05
3.55727 1.64759e-05
3.56384 1.62197e-05
3.57042 1.60802e-05
3.57702 1.58491e-05
3.58362 1.57011e-05
3.59024 1.54784e-05
3.59687 1.53194e-05
3.60351 1.51043e-05
3.61017 1.49345e-05
3.61683 1.473e-05
3.62351 1.45446e-05
3.6302 1.43548e-05
3.63691 1.41514e-05
3.64362 1.39829e-05
3.65035 1.37533e-05
3.65709 1.36203e-05
3.66384 1.33613e-05
3.67061 1.3285e-05
3.67739 1.30541e-05
3.68418 1.29755e-05
3.69098 1.27443e-05
3.6978 1.26638e-05
3.70463 1.24324e-05
3.71147 1.23512e-05
3.71832 1.21203e-05
3.72519 1.20366e-05
3.73207 1.18073e-05
3.73896 1.17219e-05
3.74586 1.14962e-05
3.75278 1.14113e-05
3.75971 1.11901e-05
3.76665 1.11091e-05
3.77361 1.09058e-05
3.78058 1.08299e-05
3.78756 1.06499e-05
3.79455 1.05706e-05
3.80156 1.03921e-05
3.80858 1.03094e-05
3.81561 1.01326e-05
3.82266 1.00471e-05
3.82972 9.87237e-06
3.83679 9.78248e-06
3.84387 9.61124e-06
3.85097 9.51943e-06
3.85808 9.35263e-06
3.86521 9.25636e-06
3.87234 9.09866e-06
3.87949 9.00405e-06
3.88666 8.86429e-06
3.89384 8.77313e-06
3.90103 8.65102e-06
3.90823 8.55207e-06
3.91545 8.437e-06
3.92268 8.32671e-06
3.92992 8.22226e-06
3.93718 8.09767e-06
3.94445 8.00565e-06
3.95173 7.85384e-06
3.95903 7.78963e-06
3.96634 7.62417e-06
3.97366 7.57494e-06
3.981 7.41198e-06
3.98835 7.36517e-06
3.99572 7.21439e-06
4.0031 7.17134e-06
4.01049 7.03912e-06
4.01789 6.99459e-06
4.02531 6.86318e-06
4.03275 6.81724e-06
4.04019 6.68611e-06
4.04765 6.63884e-06
4.05513 6.50825e-06
4.06262 6.45946e-06
4.07012 6.3298e-06
4.07763 6.28001e-06
4.08516 6.15182e-06
4.09271 6.10249e-06
4.10027 5.9772e-06
4.10784 5.92947e-06
4.11542 5.81439e-06
4.12302 5.76975e-06
4.13064 5.67023e-06
4.13826 5.62375e-06
4.14591 5.52574e-06
4.15356 5.47604e-06
4.16123 5.37983e-06
4.16892 5.32714e-06
4.17661 5.23333e-06
4.18433 5.17745e-06
4.19205 5.08638e-06
4.19979 5.02696e-06
4.20755 4.94015e-06
4.21532 4.87662e-06
4.2231 4.79729e-06
4.2309 4.73212e-06
4.23871 4.66385e-06
4.24654 4.60049e-06
4.25438 4.54558e-06
4.26224 4.47159e-06
4.27011 4.42673e-06
4.278 4.33395e-06
4.2859 4.30699e-06
4.29381 4.21434e-06
4.30174 4.18655e-06
4.30968 4.09432e-06
4.31764 4.06623e-06
4.32561 3.97458e-06
4.3336 3.94654e-06
4.3416 3.85594e-06
4.34962 3.82939e-06
4.35765 3.74481e-06
4.3657 3.72106e-06
4.37376 3.64906e-06
4.38184 3.62437e-06
4.38993 3.55244e-06
4.39804 3.52661e-06
4.40616 3.45537e-06
4.41429 3.42856e-06
4.42245 3.35722e-06
4.43061 3.3297e-06
4.43879 3.25921e-06
4.44699 3.2306e-06
4.4552 3.16122e-06
4.46343 3.13207e-06
4.47167 3.06491e-06
4.47993 3.03635e-06
4.4882 2.97458e-06
4.49649 2.94845e-06
4.50479 2.89655e-06
4.51311 2.86871e-06
4.52144 2.81827e-06
4.52979 2.78777e-06
4.53816 2.73917e-06
4.54654 2.70615e-06
4.55493 2.65946e-06
4.56335 2.62342e-06
4.57177 2.57994e-06
4.58021 2.5398e-06
4.58867 2.50049e-06
4.59715 2.45542e-06
4.60564 2.42248e-06
4.61414 2.37017e-06
4.62266 2.34963e-06
4.6312 2.30011e-06
4.63975 2.28657e-06
4.64832 2.23693e-06
4.6569 2.22313e-06
4.6655 2.17346e-06
4.67411 2.15916e-06
4.68275 2.10954e-06
4.69139 2.09481e-06
4.70006 2.04517e-06
4.70874 2.03003e-06
4.71743 1.98102e-06
4.72614 1.96598e-06
4.73487 1.91761e-06
4.74361 1.90288e-06
4.75237 1.85751e-06
4.76115 1.84484e-06
4.76994 1.80705e-06
4.77875 1.79376e-06
4.78757 1.75627e-06
4.79641 1.74232e-06
4.80527 1.7052e-06
4.81414 1.69059e-06
4.82303 1.6536e-06
4.83194 1.63808e-06
4.84086 1.60196e-06
4.8498 1.58567e-06
4.85876 1.55028e-06
4.86773 1.53333e-06
4.87672 1.49943e-06
4.88572 1.48189e-06
4.89475 1.45125e-06
4.90378 1.43581e-06
4.91284 1.41094e-06
4.92191 1.3937e-06
4.931 1.37026e-06
4.94011 1.35119e-06
4.94923 1.32927e-06
4.95837 1.30761e-06
4.96752 1.28806e-06
4.9767 1.26245e-06
4.98589 1.24661e-06
4.99509 1.21335e-06
5.00432 1.20534e-06
5.01356 1.17243e-06
5.02282 1.16462e-06
5.03209 1.1332e-06
5.04138 1.1266e-06
5.05069 1.10133e-06
5.06002 1.09436e-06
5.06936 1.06915e-06
5.07873 1.06194e-06
5.0881 1.03668e-06
5.0975 1.0294e-06
5.10691 1.00409e-06
5.11634 9.96456e-07
5.12579 9.71263e-07
5.13526 9.6344e-07
5.14474 9.3852e-07
5.15424 9.30554e-07
5.16376 9.05938e-07
5.17329 8.98132e-07
5.18285 8.74924e-07
5.19242 8.6826e-07
5.202 8.49735e-07
5.21161 8.4267e-07
5.22123 8.24274e-07
5.23088 8.16708e-07
5.24054 7.98686e-07
5.25021 7.90638e-07
5.25991 7.72801e-07
5.26962 7.64063e-07
5.27935 7.46899e-07
5.2891 7.37501e-07
5.29887 7.20967e-07
5.30865 7.10871e-07
5.31846 6.95368e-07
5.32828 6.84529e-07
5.33812 6.70959e-07
5.34797 6.61296e-07
5.35785 6.51124e-07
5.36774 6.39893e-07
5.37765 6.31147e-07
5.38758 6.17436e-07
5.39753 6.11008e-07
5.4075 5.9464e-07
5.41749 5.90707e-07
5.42749 5.74336e-07
5.43751 5.7032e-07
5.44755 5.53986e-07
5.45761 5.50005e-07
5.46769 5.33822e-07
5.47779 5.29876e-07
5.4879 5.14215e-07
5.49804 5.11029e-07
5.50819 4.98819e-07
5.51836 4.95478e-07
5.52855 4.83308e-07
5.53876 4.79842e-07
5.54899 4.67685e-07
5.55923 4.64077e-07
5.5695 4.51955e-07
5.57979 4.48141e-07
5.59009 4.36064e-07
5.60041 4.32126e-07
5.61075 4.20217e-07
5.62111 4.16158e-07
5.63149 4.04474e-07
5.64189 4.00346e-07
5.65231 3.89269e-07
5.66275 3.8581e-07
5.67321 3.77306e-07
5.68368 3.73538e-07
5.69418 3.65258e-07
5.70469 3.61174e-07
5.71523 3.53131e-07
5.72578 3.48624e-07
5.73635 3.40898e-07
5.74695 3.35923e-07
5.75756 3.28569e-07
5.76819 3.22947e-07
5.77884 3.16298e-07
5.78951 3.09975e-07
5.8002 3.04083e-07
5.81092 2.96716e-07
5.82165 2.92459e-07
5.8324 2.84769e-07
5.84317 2.83163e-07
5.85396 2.75551e-07
5.86477 2.73889e-07
5.8756 2.66277e-07
5.88645 2.64535e-07
5.89732 2.5692e-07
5.90821 2.55113e-07
5.91912 2.47488e-07
5.93005 2.45625e-07
5.941 2.38027e-07
5.95197 2.36152e-07
5.96296 2.28613e-07
5.97397 2.26777e-07
5.985 2.1946e-07
5.99605 2.17966e-07
6.00713 2.12343e-07
6.01822 2.10782e-07
6.02933 2.05294e-07
6.04047 2.03685e-07
6.05162 1.98177e-07
6.06279 1.96458e-07
6.07399 1.91022e-07
6.08521 1.8918e-07
6.09644 1.83809e-07
6.1077 1.81852e-07
6.11898 1.76573e-07
6.13028 1.74505e-07
6.1416 1.69396e-07
6.15294 1.67231e-07
6.1643 1.62472e-07
6.17569 1.60619e-07
6.18709 1.57014e-07
6.19851 1.55017e-07
6.20996 1.51682e-07
6.22143 1.49447e-07
6.23292 1.46289e-07
6.24443 1.43731e-07
6.25596 1.4086e-07
6.26751 1.37831e-07
6.27908 1.35378e-07
6.29068 1.31687e-07
6.30229 1.29926e-07
6.31393 1.25354e-07
6.32559 1.24489e-07
6.33727 1.20016e-07
6.34897 1.19323e-07
6.3607 1.15882e-07
6.37244 1.15191e-07
6.38421 1.11884e-07
6.396 1.1115e-07
6.40781 1.07856e-07
6.41964 1.07099e-07
6.4315 1.03796e-07
6.44338 1.03006e-07
6.45527 9.96826e-08
6.46719 9.88657e-08
6.47914 9.55731e-08
6.4911 9.47427e-08
6.50309 9.14843e-08
6.5151 9.0664e-08
6.52713 8.75074e-08
6.53918 8.68325e-08
6.55126 8.4392e-08
6.56335 8.3712e-08
6.57547 8.14108e-08
6.58761 8.06675e-08
6.59978 7.83951e-08
6.61197 7.76037e-08
6.62418 7.53628e-08
6.63641 7.4489e-08
6.64866 7.22962e-08
6.66094 7.13259e-08
6.67324 6.9233e-08
6.68556 6.81841e-08
6.69791 6.61755e-08
6.71028 6.50311e-08
6.72267 6.32424e-08
6.73508 6.22295e-08
6.74752 6.09171e-08
6.75998 5.98191e-08
6.77246 5.87035e-08
6.78497 5.73774e-08
6.7975 5.6469e-08
6.81005 5.45658e-08
6.82263 5.42155e-08
6.83522 5.23049e-08
6.84785 5.19438e-08
6.86049 5.00363e-08
6.87316 4.96692e-08
6.88585 4.77741e-08
6.89857 4.74077e-08
6.91131 4.55532e-08
6.92407 4.52637e-08
6.93686 4.38266e-08
6.94967 4.35446e-08
6.9625 4.22091e-08
6.97536 4.19134e-08
6.98824 4.05764e-08
7.00114 4.02689e-08
7.01407 3.89351e-08
7.02702 3.86145e-08
7.04 3.72765e-08
7.053 3.69386e-08
7.06602 3.56128e-08
7.07907 3.52628e-08
7.09214 3.39515e-08
7.10524 3.3595e-08
7.11836 3.23411e-08
7.1315 3.20375e-08
7.14467 3.10746e-08
7.15787 3.07694e-08
7.17108 2.99038e-08
7.18433 2.95639e-08
7.19759 2.87187e-08
7.21088 2.83478e-08
7.2242 2.75273e-08
7.23754 2.71045e-08
7.2509 2.632e-08
7.26429 2.58386e-08
7.27771 2.51102e-08
7.29115 2.45681e-08
7.30461 2.39093e-08
7.3181 2.32691e-08
7.33161 2.27506e-08
7.34515 2.21261e-08
7.35872 2.18321e-08
7.3723 2.11086e-08
7.38592 2.09851e-08
7.39956 2.02584e-08
7.41322 2.01321e-08
7.42691 1.9403e-08
7.44062 1.92703e-08
7.45436 1.85376e-08
7.46813 1.84005e-08
7.48192 1.76686e-08
7.49574 1.75282e-08
7.50958 1.68018e-08
7.52345 1.6662e-08
7.53734 1.59508e-08
7.55126 1.58373e-08
7.5652 1.52824e-08
7.57917 1.5179e-08
7.59317 1.46813e-08
7.60719 1.4572e-08
7.62124 1.40762e-08
7.63531 1.3959e-08
7.64941 1.34642e-08
7.66353 1.33384e-08
7.67769 1.2847e-08
7.69186 1.27116e-08
7.70607 1.22271e-08
7.7203 1.20802e-08
7.73455 1.16072e-08
7.74884 1.14514e-08
7.76315 1.10056e-08
7.77748 1.08712e-08
7.79184 1.05294e-08
7.80623 1.03949e-08
7.82065 1.01048e-08
7.83509 9.95229e-09
7.84956 9.67759e-09
7.86405 9.50024e-09
7.87857 9.24552e-09
7.89312 9.03674e-09
7.9077 8.80868e-09
7.9223 8.55294e-09
7.93693 8.37069e-09
7.95158 8.02302e-09
7.96627 7.93527e-09
7.98098 7.55995e-09
7.99572 7.51481e-09
8.01048 7.2203e-09
8.02527 7.17946e-09
8.04009 6.92396e-09
8.05494 6.88125e-09
8.06981 6.62567e-09
8.08472 6.58136e-09
8.09965 6.32486e-09
8.1146 6.27839e-09
8.12959 6.02032e-09
8.1446 5.97134e-09
8.15964 5.71443e-09
8.17471 5.66521e-09
8.1898 5.40812e-09
8.20492 5.35904e-09
8.22008 5.10834e-09
8.23526 5.06787e-09
8.25046 4.87114e-09
8.2657 4.83421e-09
8.28096 4.66645e-09
8.29625 4.62693e-09
8.31157 4.46081e-09
8.32692 4.41741e-09
8.3423 4.25327e-09
8.3577 4.20454e-09
8.37314 4.04278e-09
8.3886 3.98857e-09
8.40409 3.83116e-09
8.41961 3.77185e-09
8.43516 3.62042e-09
8.45073 3.55424e-09
8.46634 3.41478e-09
8.48197 3.35386e-09
8.49763 3.25104e-09
8.51333 3.19004e-09
8.52905 3.1107e-09
8.5448 3.03717e-09
8.56057 2.96929e-09
8.57638 2.87605e-09
8.59222 2.82665e-09
8.60809 2.70075e-09
8.62398 2.68211e-09
8.63991 2.5561e-09
8.65586 2.53734e-09
8.67185 2.41149e-09
8.68786 2.3927e-09
8.7039 2.26822e-09
8.71997 2.25337e-09
8.73608 2.15429e-09
8.75221 2.1417e-09
8.76837 2.06012e-09
8.78456 2.0468e-09
8.80078 1.96514e-09
8.81704 1.95135e-09
8.83332 1.86935e-09
8.84963 1.85467e-09
8.86597 1.77208e-09
8.88234 1.75671e-09
8.89874 1.67454e-09
8.91518 1.65843e-09
8.93164 1.57702e-09
8.94813 1.56017e-09
8.96466 1.48104e-09
8.98121 1.46681e-09
8.9978 1.40417e-09
9.01441 1.39163e-09
9.03106 1.34099e-09
9.04773 1.32693e-09
9.06444 1.27748e-09
9.08118 1.26149e-09
9.09795 1.21325e-09
9.11475 1.19455e-09
9.13158 1.1484e-09
9.14844 1.12668e-09
9.16534 1.08298e-09
9.18226 1.05779e-09
9.19922 1.01763e-09
9.2162 9.87528e-10
9.23322 9.54058e-10
9.25027 9.24206e-10
9.26736 9.02739e-10
9.28447 8.70849e-10
9.30161 8.61135e-10
9.31879 8.23967e-10
9.336 8.19161e-10
9.35324 7.81855e-10
9.37051 7.76778e-10
9.38781 7.39221e-10
9.40515 7.33886e-10
9.42252 6.96106e-10
9.43992 6.90714e-10
9.45735 6.5306e-10
9.47481 6.47673e-10
9.49231 6.10489e-10
9.50984 6.06068e-10
9.5274 5.75927e-10
9.54499 5.72444e-10
9.56262 5.48961e-10
9.58027 5.45265e-10
9.59797 5.21691e-10
9.61569 5.17877e-10
9.63345 4.94276e-10
9.65123 4.90085e-10
9.66906 4.6648e-10
9.68691 4.61766e-10
9.7048 4.38446e-10
9.72272 4.33423e-10
9.74067 4.10454e-10
9.75866 4.0491e-10
9.77668 3.82853e-10
9.79474 3.77817e-10
9.81282 3.60434e-10
9.83094 3.56072e-10
9.8491 3.43055e-10
9.86728 3.37958e-10
9.88551 3.25582e-10
9.90376 3.19595e-10
9.92205 3.07917e-10
9.94037 3.00573e-10
9.95873 2.89994e-10
9.97712 2.80948e-10
9.99554 2.7196e-10
10.014 2.60498e-10
10.0325 2.53935e-10
10.051 2.37826e-10
10.0696 2.36342e-10
10.0882 2.23052e-10
10.1068 2.21952e-10
10.1255 2.12098e-10
10.1442 2.10942e-10
10.1629 2.01039e-10
10.1817 1.99835e-10
10.2005 1.89849e-10
10.2193 1.88614e-10
10.2382 1.78552e-10
10.2571 1.77246e-10
10.276 1.67136e-10
10.295 1.65805e-10
10.314 1.55712e-10
10.333 1.54388e-10
10.3521 1.44402e-10
10.3712 1.4328e-10
10.3904 1.35048e-10
10.4096 1.34235e-10
10.4288 1.2824e-10
10.4481 1.27333e-10
10.4674 1.2137e-10
10.4867 1.20372e-10
10.5061 1.14432e-10
10.5255 1.13268e-10
10.5449 1.07405e-10
10.5644 1.06037e-10
10.5839 1.00306e-10
10.6034 9.8756e-11
10.623 9.32209e-11
10.6426 9.14079e-11
10.6623 8.62108e-11
10.682 8.44516e-11
10.7017 8.04211e-11
10.7214 7.89453e-11
10.7412 7.62709e-11
10.7611 7.44363e-11
10.7809 7.20782e-11
10.8008 6.97374e-11
10.8208 6.78452e-11
10.8408 6.46474e-11
10.8608 6.35442e-11
10.8809 5.95936e-11
10.9009 5.9211e-11
10.9211 5.52553e-11
10.9412 5.48781e-11
10.9614 5.09382e-11
10.9817 5.0622e-11
11.002 4.73051e-11
11.0223 4.71175e-11
11.0426 4.48283e-11
11.063 4.46196e-11
11.0835 4.23158e-11
11.1039 4.21041e-11
11.1244 3.97836e-11
11.145 3.95615e-11
11.1655 3.72182e-11
11.1862 3.69728e-11
11.2068 3.46229e-11
11.2275 3.43589e-11
11.2483 3.20152e-11
11.269 3.17449e-11
11.2898 2.94303e-11
11.3107 2.91871e-11
11.3316 2.72525e-11
11.3525 2.70879e-11
11.3735 2.5802e-11
11.3945 2.56037e-11
11.4155 2.43334e-11
11.4366 2.40891e-11
11.4577 2.2849e-11
11.4789 2.2548e-11
11.5001 2.13356e-11
11.5213 2.09587e-11
11.5426 1.98075e-11
11.5639 1.93375e-11
11.5852 1.8274e-11
11.6066 1.77014e-11
11.6281 1.67505e-11
11.6495 1.61291e-11
11.671 1.54763e-11
11.6926 1.49483e-11
11.7142 1.46457e-11
11.7358 1.38357e-11
11.7575 1.38037e-11
11.7792 1.2988e-11
11.801 1.29507e-11
11.8227 1.21273e-11
11.8446 1.20809e-11
11.8664 1.12495e-11
11.8884 1.12007e-11
11.9103 1.03645e-11
11.9323 1.03146e-11
11.9543 9.47991e-12
11.9764 9.43928e-12
11.9985 8.71775e-12
12.0207 8.71039e-12
12.0429 8.25583e-12
12.0651 8.24402e-12
12.0874 7.78553e-12
12.1097 7.77013e-12
12.1321 7.30748e-12
12.1545 7.28468e-12
12.1769 6.81955e-12
12.1994 6.78678e-12
12.2219 6.3207e-12
12.2445 6.28064e-12
12.2671 5.81647e-12
12.2898 5.76693e-12
12.3125 5.31357e-12
12.3352 5.26373e-12
12.358 4.88099e-12
12.3808 4.85361e-12
12.4037 4.62714e-12
12.4266 4.58272e-12
12.4495 4.36504e-12
12.4725 4.30513e-12
12.4955 4.09791e-12
12.5186 4.01533e-12
12.5417 3.82371e-12
12.5649 3.7107e-12
12.5881 3.5421e-12
12.6113 3.39e-12
12.6346 3.25896e-12
12.658 3.04484e-12
12.6813 2.9735e-12
12.7048 2.72467e-12
12.7282 2.72911e-12
12.7517 2.58466e-12
12.7753 2.58664e-12
12.7989 2.44007e-12
12.8225 2.4407e-12
12.8462 2.29163e-12
12.8699 2.29145e-12
12.8937 2.13958e-12
12.9175 2.13662e-12
12.9413 1.98186e-12
12.9652 1.97699e-12
12.9892 1.8211e-12
13.0131 1.81685e-12
13.0372 1.65943e-12
13.0612 1.65485e-12
13.0854 1.51536e-12
13.1095 1.51634e-12
13.1337 1.43627e-12
13.158 1.43569e-12
13.1823 1.35475e-12
13.2066 1.35224e-12
13.231 1.27101e-12
13.2555 1.2662e-12
13.2799 1.18441e-12
13.3045 1.17638e-12
13.329 1.0949e-12
13.3536 1.08364e-12
13.3783 1.00432e-12
13.403 9.89704e-13
13.4277 9.12649e-13
13.4525 8.95333e-13
13.4774 8.3057e-13
13.5023 8.1988e-13
13.5272 7.85748e-13
13.5522 7.7079e-13
13.5772 7.39363e-13
13.6023 7.18385e-13
13.6274 6.91671e-13
13.6526 6.61715e-13
13.6778 6.4252e-13
13.703 5.93964e-13
13.7283 5.9177e-13
13.7537 5.42957e-13
13.7791 5.40775e-13
13.8045 4.91494e-13
13.83 4.88942e-13
13.8556 4.43461e-13
13.8811 4.42939e-13
13.9068 4.18182e-13
13.9325 4.17356e-13
13.9582 3.92194e-13
13.984 3.91168e-13
14.0098 3.65703e-13
14.0357 3.64474e-13
14.0616 3.38482e-13
14.0875 3.36933e-13
14.1136 3.10474e-13
14.1396 3.08764e-13
14.1657 2.82267e-13
14.1919 2.8048e-13
14.2181 2.53674e-13
14.2443 2.5173e-13
14.2706 2.27233e-13
14.297 2.26275e-13
14.3234 2.1325e-13
14.3499 2.11942e-13
14.3763 1.98961e-13
14.4029 1.9728e-13
14.4295 1.84509e-13
14.4561 1.82318e-13
14.4828 1.69743e-13
14.5096 1.66887e-13
14.5364 1.54617e-13
14.5632 1.51054e-13
14.5901 1.39513e-13
14.617 1.3497e-13
14.644 1.24208e-13
14.6711 1.18714e-13
14.6982 1.10171e-13
14.7253 1.06467e-13
14.7525 1.02797e-13
14.7797 9.76365e-14
14.807 9.53422e-14
14.8344 8.83336e-14
14.8618 8.78403e-14
14.8892 8.07556e-14
14.9167 8.02071e-14
14.9443 7.29963e-14
14.9719 7.24301e-14
14.9995 6.52075e-14
15.0272 6.46942e-14
15.055 5.74152e-14
15.0828 5.68431e-14
15.1106 4.99008e-14
15.1385 4.96854e-14
15.1665 4.62498e-14
15.1945 4.60284e-14
15.2225 4.25576e-14
15.2506 4.23682e-14
15.2788 3.88895e-14
15.307 3.86894e-14
15.3353 3.51542e-14
15.3636 3.48829e-14
15.392 3.129e-14
15.4204 3.09819e-14
15.4489 2.7448e-14
15.4774 2.71291e-14
15.506 2.36115e-14
15.5346 2.32613e-14
15.5633 2.00451e-14
15.592 1.99041e-14
15.6208 1.87142e-14
15.6497 1.84783e-14
15.6786 1.72917e-14
15.7075 1.70284e-14
15.7365 1.59695e-14
15.7656 1.57097e-14
15.7947 1.46915e-14
15.8239 1.41713e-14
15.8531 1.31091e-14
15.8824 1.24994e-14
15.9117 1.17894e-14
15.9411 1.07921e-14
15.9705 9.46533e-15
16 0


==> anc/figure1/DATA/PHOTON/LAMBDA_20/pTSpectrum_LeadingOrderRatePhotons31450.txt <==
# 1:pT 2:PhotonSpectrum=dN/d^2xT d^2pT dy
0.01 90.9188
0.0100185 90.7297
0.010037 90.488
0.0100555 90.2935
0.0100741 90.0505
0.0100927 89.8516
0.0101113 89.6099
0.01013 89.4067
0.0101487 89.1645
0.0101674 88.9544
0.0101862 88.708
0.010205 88.4937
0.0102239 88.2469
0.0102427 88.0295
0.0102617 87.7769
0.0102806 87.5517
0.0102996 87.2932
0.0103186 87.0591
0.0103377 86.7815
0.0103567 86.5491
0.0103759 86.2715
0.010395 86.038
0.0104142 85.7634
0.0104335 85.5219
0.0104527 85.2512
0.010472 85.0141
0.0104914 84.7454
0.0105107 84.504
0.0105301 84.242
0.0105496 83.996
0.0105691 83.7362
0.0105886 83.4925
0.0106081 83.2388
0.0106277 82.9977
0.0106474 82.7501
0.010667 82.5035
0.0106867 82.2618
0.0107065 82.0143
0.0107262 81.7757
0.010746 81.5232
0.0107659 81.2885
0.0107858 81.0292
0.0108057 80.8048
0.0108256 80.53
0.0108456 80.3209
0.0108656 80.0507
0.0108857 79.8429
0.0109058 79.5714
0.0109259 79.3666
0.0109461 79.1079
0.0109663 78.8982
0.0109866 78.6431
0.0110069 78.4331
0.0110272 78.1767
0.0110476 77.9673
0.011068 77.714
0.0110884 77.5045
0.0111089 77.2515
0.0111294 77.0408
0.0111499 76.7878
0.0111705 76.5788
0.0111912 76.3289
0.0112118 76.1192
0.0112325 75.8748
0.0112533 75.6667
0.0112741 75.4293
0.0112949 75.2174
0.0113157 74.9811
0.0113366 74.7708
0.0113576 74.5388
0.0113785 74.3253
0.0113995 74.0962
0.0114206 73.8808
0.0114417 73.6489
0.0114628 73.4341
0.011484 73.2088
0.0115052 72.992
0.0115264 72.7694
0.0115477 72.5506
0.011569 72.3372
0.0115904 72.1177
0.0116118 71.9113
0.0116332 71.6873
0.0116547 71.4845
0.0116762 71.2479
0.0116978 71.0621
0.0117194 70.8202
0.0117411 70.6367
0.0117627 70.3971
0.0117845 70.2136
0.0118062 69.9754
0.011828 69.7914
0.0118499 69.5592
0.0118717 69.3724
0.0118937 69.1412
0.0119156 68.9567
0.0119376 68.7348
0.0119597 68.5506
0.0119818 68.3315
0.0120039 68.1453
0.0120261 67.9249
0.0120483 67.7402
0.0120705 67.52
0.0120928 67.3364
0.0121151 67.1176
0.0121375 66.9337
0.0121599 66.7171
0.0121824 66.5277
0.0122049 66.3156
0.0122274 66.1303
0.01225 65.9221
0.0122726 65.7348
0.0122953 65.5332
0.012318 65.3437
0.0123407 65.1449
0.0123635 64.9552
0.0123863 64.7568
0.0124092 64.5671
0.0124321 64.3702
0.0124551 64.1765
0.0124781 63.986
0.0125011 63.7905
0.0125242 63.6017
0.0125473 63.4022
0.0125705 63.2187
0.0125937 63.0156
0.012617 62.8422
0.0126403 62.6303
0.0126636 62.4703
0.012687 62.2615
0.0127104 62.1002
0.0127339 61.8926
0.0127574 61.7284
0.012781 61.5241
0.0128046 61.3587
0.0128282 61.1557
0.0128519 60.9909
0.0128756 60.7883
0.0128994 60.623
0.0129232 60.4238
0.0129471 60.2599
0.012971 60.0635
0.012995 59.8998
0.0130189 59.7068
0.013043 59.544
0.0130671 59.3536
0.0130912 59.1909
0.0131154 59.0021
0.0131396 58.8373
0.0131639 58.6515
0.0131882 58.4836
0.0132125 58.2966
0.0132369 58.1333
0.0132614 57.948
0.0132859 57.7826
0.0133104 57.6015
0.013335 57.4336
0.0133596 57.2536
0.0133843 57.0882
0.013409 56.9144
0.0134337 56.7493
0.0134585 56.5775
0.0134834 56.4088
0.0135083 56.2414
0.0135332 56.0692
0.0135582 55.9064
0.0135833 55.7297
0.0136083 55.5702
0.0136335 55.3857
0.0136587 55.2371
0.0136839 55.0473
0.0137091 54.9046
0.0137345 54.7164
0.0137598 54.5748
0.0137852 54.3926
0.0138107 54.2511
0.0138362 54.0734
0.0138617 53.9281
0.0138873 53.7503
0.013913 53.6053
0.0139387 53.4299
0.0139644 53.285
0.0139902 53.1108
0.014016 52.9641
0.0140419 52.7911
0.0140678 52.6467
0.0140938 52.4717
0.0141198 52.3289
0.0141459 52.1576
0.014172 52.0156
0.0141982 51.8486
0.0142244 51.7037
0.0142507 51.5396
0.014277 51.3963
0.0143034 51.2343
0.0143298 51.0875
0.0143563 50.9276
0.0143828 50.7787
0.0144093 50.6219
0.0144359 50.4716
0.0144626 50.3144
0.0144893 50.1656
0.0145161 50.0116
0.0145429 49.8609
0.0145697 49.7107
0.0145966 49.5611
0.0146236 49.4155
0.0146506 49.2635
0.0146776 49.1224
0.0147047 48.9666
0.0147319 48.829
0.0147591 48.6625
0.0147863 48.5372
0.0148136 48.3713
0.014841 48.2445
0.0148684 48.0801
0.0148959 47.9526
0.0149234 47.7917
0.0149509 47.6629
0.0149785 47.504
0.0150062 47.3767
0.0150339 47.2211
0.0150617 47.0951
0.0150895 46.9421
0.0151173 46.8156
0.0151453 46.6636
0.0151732 46.5356
0.0152012 46.3843
0.0152293 46.2555
0.0152574 46.1043
0.0152856 45.977
0.0153138 45.8275
0.0153421 45.6997
0.0153705 45.5526
0.0153988 45.4221
0.0154273 45.2766
0.0154558 45.1487
0.0154843 45.0062
0.0155129 44.8786
0.0155415 44.7391
0.0155702 44.6096
0.015599 44.4709
0.0156278 44.3413
0.0156567 44.2036
0.0156856 44.0734
0.0157145 43.9381
0.0157435 43.8047
0.0157726 43.6736
0.0158017 43.5376
0.0158309 43.4101
0.0158602 43.2723
0.0158894 43.1488
0.0159188 43.0072
0.0159482 42.8924
0.0159776 42.7477
0.0160071 42.6365
0.0160367 42.4928
0.0160663 42.3815
0.016096 42.2383
0.0161257 42.1272
0.0161555 41.9868
0.0161853 41.8724
0.0162152 41.7331
0.0162451 41.6192
0.0162751 41.4804
0.0163052 41.3675
0.0163353 41.2308
0.0163655 41.1178
0.0163957 40.9848
0.016426 40.8735
0.0164563 40.7404
0.0164867 40.629
0.0165171 40.4964
0.0165476 40.3845
0.0165782 40.2537
0.0166088 40.1406
0.0166395 40.0104
0.0166702 39.8972
0.016701 39.7699
0.0167318 39.6547
0.0167627 39.5293
0.0167937 39.4131
0.0168247 39.2909
0.0168558 39.176
0.0168869 39.0542
0.0169181 38.9408
0.0169493 38.8221
0.0169806 38.7063
0.017012 38.5897
0.0170434 38.4726
0.0170748 38.3584
0.0171064 38.239
0.017138 38.1277
0.0171696 38.0046
0.0172013 37.8966
0.0172331 37.7651
0.0172649 37.6675
0.0172968 37.537
0.0173287 37.4392
0.0173607 37.3119
0.0173928 37.2138
0.0174249 37.0903
0.0174571 36.9914
0.0174893 36.8683
0.0175216 36.7681
0.017554 36.6463
0.0175864 36.5462
0.0176189 36.4253
0.0176514 36.3253
0.017684 36.2048
0.0177166 36.1042
0.0177494 35.985
0.0177821 35.8849
0.017815 35.7658
0.0178479 35.6678
0.0178808 35.5521
0.0179138 35.4548
0.0179469 35.3418
0.0179801 35.2416
0.0180133 35.129
0.0180465 35.0298
0.0180799 34.9187
0.0181132 34.8182
0.0181467 34.7086
0.0181802 34.606
0.0182138 34.497
0.0182474 34.3954
0.0182811 34.2879
0.0183149 34.1865
0.0183487 34.0817
0.0183826 33.9778
0.0184165 33.8769
0.0184505 33.773
0.0184846 33.6751
0.0185187 33.5692
0.0185529 33.4723
0.0185872 33.3633
0.0186215 33.2715
0.0186559 33.157
0.0186903 33.0692
0.0187248 32.9571
0.0187594 32.8689
0.0187941 32.756
0.0188288 32.6688
0.0188635 32.559
0.0188984 32.4701
0.0189333 32.3626
0.0189682 32.275
0.0190033 32.1687
0.0190384 32.0816
0.0190735 31.9765
0.0191087 31.8884
0.019144 31.7838
0.0191794 31.6967
0.0192148 31.5909
0.0192503 31.5037
0.0192858 31.3998
0.0193214 31.3122
0.0193571 31.2094
0.0193929 31.1212
0.0194287 31.0203
0.0194645 30.9318
0.0195005 30.833
0.0195365 30.7454
0.0195726 30.6493
0.0196087 30.5597
0.0196449 30.4658
0.0196812 30.3763
0.0197175 30.281
0.019754 30.1911
0.0197904 30.0979
0.019827 30.0068
0.0198636 29.9148
0.0199003 29.8232
0.019937 29.7336
0.0199738 29.64
0.0200107 29.5538
0.0200477 29.4589
0.0200847 29.375
0.0201218 29.2751
0.0201589 29.2
0.0201962 29.0999
0.0202335 29.0242
0.0202708 28.9251
0.0203082 28.8476
0.0203457 28.7504
0.0203833 28.6729
0.020421 28.5763
0.0204587 28.4986
0.0204964 28.4023
0.0205343 28.324
0.0205722 28.2296
0.0206102 28.1526
0.0206483 28.0593
0.0206864 27.9821
0.0207246 27.8913
0.0207629 27.8143
0.0208012 27.7229
0.0208396 27.6468
0.0208781 27.5555
0.0209166 27.4793
0.0209553 27.3893
0.020994 27.3102
0.0210327 27.2217
0.0210716 27.1442
0.0211105 27.0562
0.0211495 26.9777
0.0211885 26.8919
0.0212277 26.8123
0.0212669 26.7286
0.0213061 26.6506
0.0213455 26.5689
0.0213849 26.49
0.0214244 26.4087
0.0214639 26.3284
0.0215036 26.2489
0.0215433 26.1674
0.0215831 26.0897
0.0216229 26.007
0.0216628 25.9308
0.0217028 25.8446
0.0217429 25.7727
0.0217831 25.683
0.0218233 25.6152
0.0218636 25.5279
0.021904 25.4607
0.0219444 25.3743
0.0219849 25.3075
0.0220255 25.2228
0.0220662 25.1536
0.022107 25.0704
0.0221478 25.0016
0.0221887 24.9176
0.0222297 24.8492
0.0222707 24.7664
0.0223118 24.6973
0.022353 24.6148
0.0223943 24.5469
0.0224357 24.4642
0.0224771 24.397
0.0225186 24.3162
0.0225602 24.2488
0.0226018 24.1704
0.0226436 24.1028
0.0226854 24.0255
0.0227273 23.9564
0.0227692 23.8791
0.0228113 23.8102
0.0228534 23.7345
0.0228956 23.6645
0.0229379 23.5902
0.0229803 23.5196
0.0230227 23.4446
0.0230652 23.3747
0.0231078 23.3017
0.0231505 23.2319
0.0231932 23.1605
0.023236 23.0905
0.023279 23.0218
0.0233219 22.9501
0.023365 22.883
0.0234082 22.8096
0.0234514 22.7437
0.0234947 22.6656
0.0235381 22.606
0.0235815 22.527
0.0236251 22.4675
0.0236687 22.3892
0.0237124 22.3295
0.0237562 22.2529
0.0238001 22.1933
0.023844 22.1183
0.0238881 22.0587
0.0239322 21.9851
0.0239764 21.9249
0.0240206 21.8526
0.024065 21.7927
0.0241094 21.7208
0.0241539 21.6601
0.0241985 21.5881
0.0242432 21.5279
0.024288 21.456
0.0243329 21.3963
0.0243778 21.3249
0.0244228 21.2651
0.0244679 21.1947
0.0245131 21.1336
0.0245583 21.065
0.0246037 21.0059
0.0246491 20.9393
0.0246946 20.879
0.0247402 20.8134
0.0247859 20.7519
0.0248317 20.6866
0.0248776 20.6251
0.0249235 20.5608
0.0249695 20.4988
0.0250156 20.4351
0.0250618 20.372
0.0251081 20.3099
0.0251545 20.2468
0.0252009 20.186
0.0252475 20.122
0.0252941 20.0629
0.0253408 19.9984
0.0253876 19.9426
0.0254345 19.8741
0.0254814 19.8215
0.0255285 19.7537
0.0255756 19.7014
0.0256229 19.6329
0.0256702 19.5802
0.0257176 19.5134
0.0257651 19.4599
0.0258126 19.3937
0.0258603 19.3403
0.0259081 19.2745
0.0259559 19.2214
0.0260038 19.1568
0.0260518 19.1047
0.0261 19.0419
0.0261482 18.9891
0.0261964 18.9263
0.0262448 18.8737
0.0262933 18.8113
0.0263418 18.7584
0.0263905 18.6968
0.0264392 18.6435
0.026488 18.5826
0.0265369 18.5284
0.0265859 18.4679
0.026635 18.4144
0.0266842 18.355
0.0267335 18.3014
0.0267829 18.2432
0.0268323 18.1898
0.0268819 18.1324
0.0269315 18.0792
0.0269812 18.0231
0.0270311 17.9689
0.027081 17.9131
0.027131 17.8582
0.0271811 17.8041
0.0272313 17.7479
0.0272816 17.695
0.0273319 17.6375
0.0273824 17.5859
0.027433 17.5254
0.0274836 17.4783
0.0275344 17.4169
0.0275852 17.3712
0.0276362 17.3119
0.0276872 17.2661
0.0277383 17.207
0.0277896 17.161
0.0278409 17.103
0.0278923 17.056
0.0279438 16.9979
0.0279954 16.9508
0.0280471 16.8936
0.0280989 16.8467
0.0281508 16.7901
0.0282027 16.7427
0.0282548 16.6862
0.028307 16.6394
0.0283593 16.5834
0.0284116 16.5379
0.0284641 16.4835
0.0285167 16.4378
0.0285693 16.3838
0.0286221 16.3367
0.0286749 16.2835
0.0287279 16.2369
0.0287809 16.1844
0.0288341 16.1368
0.0288873 16.0851
0.0289407 16.0368
0.0289941 15.9859
0.0290477 15.9377
0.0291013 15.8871
0.029155 15.8394
0.0292089 15.7898
0.0292628 15.7423
0.0293168 15.6948
0.029371 15.6464
0.0294252 15.5996
0.0294796 15.5501
0.029534 15.5041
0.0295885 15.4537
0.0296432 15.4095
0.0296979 15.3553
0.0297527 15.3147
0.0298077 15.261
0.0298627 15.2202
0.0299179 15.1671
0.0299731 15.126
0.0300285 15.0741
0.0300839 15.033
0.0301395 14.9827
0.0301951 14.9418
0.0302509 14.8916
0.0303068 14.8504
0.0303627 14.8008
0.0304188 14.7598
0.030475 14.7105
0.0305312 14.6689
0.0305876 14.6195
0.0306441 14.578
0.0307007 14.5291
0.0307574 14.4878
0.0308142 14.4397
0.0308711 14.3983
0.0309281 14.3511
0.0309852 14.3096
0.0310424 14.2634
0.0310997 14.2227
0.0311572 14.1768
0.0312147 14.1357
0.0312723 14.0903
0.0313301 14.0484
0.0313879 14.0031
0.0314459 13.9612
0.031504 13.9168
0.0315621 13.8748
0.0316204 13.831
0.0316788 13.788
0.0317373 13.7456
0.0317959 13.7021
0.0318546 13.6613
0.0319135 13.6177
0.0319724 13.5783
0.0320314 13.5327
0.0320906 13.496
0.0321498 13.4489
0.0322092 13.4131
0.0322687 13.3663
0.0323283 13.3304
0.032388 13.2841
0.0324478 13.2482
0.0325077 13.2028
0.0325677 13.166
0.0326279 13.1208
0.0326881 13.0845
0.0327485 13.04
0.0328089 13.0042
0.0328695 12.9611
0.0329302 12.9249
0.032991 12.8822
0.033052 12.8464
0.033113 12.8029
0.0331741 12.7673
0.0332354 12.7245
0.0332968 12.6885
0.0333583 12.6462
0.0334199 12.6096
0.0334816 12.5677
0.0335434 12.5313
0.0336053 12.4903
0.0336674 12.4535
0.0337296 12.4132
0.0337919 12.3766
0.0338543 12.3378
0.0339168 12.3008
0.0339794 12.262
0.0340421 12.2252
0.034105 12.1868
0.034168 12.1494
0.0342311 12.1118
0.0342943 12.0739
0.0343576 12.0371
0.0344211 11.9984
0.0344846 11.9624
0.0345483 11.9228
0.0346121 11.8882
0.034676 11.846
0.0347401 11.8149
0.0348042 11.7739
0.0348685 11.7425
0.0349329 11.702
0.0349974 11.6704
0.035062 11.6304
0.0351267 11.5983
0.0351916 11.5586
0.0352566 11.5264
0.0353217 11.4869
0.0353869 11.4549
0.0354523 11.4157
0.0355177 11.3838
0.0355833 11.345
0.035649 11.313
0.0357149 11.2747
0.0357808 11.243
0.0358469 11.2056
0.0359131 11.1743
0.0359794 11.1374
0.0360458 11.106
0.0361124 11.0695
0.0361791 11.0372
0.0362459 11.0009
0.0363128 10.9688
0.0363799 10.9329
0.0364471 10.9006
0.0365144 10.865
0.0365818 10.8324
0.0366493 10.7974
0.036717 10.765
0.0367848 10.7305
0.0368527 10.6986
0.0369208 10.6651
0.036989 10.6324
0.0370573 10.6
0.0371257 10.5667
0.0371943 10.5349
0.0372629 10.5008
0.0373318 10.4698
0.0374007 10.4342
0.0374698 10.4051
0.037539 10.3681
0.0376083 10.3401
0.0376777 10.3036
0.0377473 10.2757
0.037817 10.2396
0.0378868 10.2121
0.0379568 10.1775
0.0380269 10.1494
0.0380971 10.1151
0.0381675 10.087
0.0382379 10.0527
0.0383085 10.0248
0.0383793 9.99081
0.0384502 9.96246
0.0385212 9.92885
0.0385923 9.90081
0.0386636 9.86685
0.038735 9.83897
0.0388065 9.80539
0.0388781 9.7775
0.0389499 9.74455
0.0390219 9.71681
0.0390939 9.68471
0.0391661 9.65692
0.0392384 9.62562
0.0393109 9.59735
0.0393835 9.56638
0.0394562 9.53766
0.0395291 9.50723
0.0396021 9.47846
0.0396752 9.44779
0.0397485 9.4191
0.0398219 9.38897
0.0398954 9.35991
0.0399691 9.33052
0.0400429 9.30114
0.0401168 9.27267
0.0401909 9.24333
0.0402651 9.21586
0.0403395 9.18586
0.040414 9.1592
0.0404886 9.12697
0.0405633 9.10276
0.0406383 9.07068
0.0407133 9.04629
0.0407885 9.01435
0.0408638 8.98969
0.0409393 8.95835
0.0410149 8.93367
0.0410906 8.90261
0.0411665 8.87765
0.0412425 8.84707
0.0413186 8.82249
0.0413949 8.7927
0.0414714 8.76839
0.041548 8.73884
0.0416247 8.71413
0.0417016 8.68492
0.0417786 8.66017
0.0418557 8.63078
0.041933 8.60636
0.0420104 8.57716
0.042088 8.55263
0.0421657 8.52388
0.0422436 8.49873
0.0423216 8.47023
0.0423998 8.44554
0.042478 8.41759
0.0425565 8.39289
0.0426351 8.36578
0.0427138 8.34071
0.0427927 8.31399
0.0428717 8.28898
0.0429509 8.2625
0.0430302 8.23748
0.0431096 8.21137
0.0431892 8.18544
0.043269 8.16011
0.0433489 8.13392
0.0434289 8.10913
0.0435091 8.0826
0.0435895 8.0582
0.04367 8.03088
0.0437506 8.00816
0.0438314 7.97996
0.0439124 7.95838
0.0439934 7.93115
0.0440747 7.90953
0.0441561 7.88185
0.0442376 7.86033
0.0443193 7.83334
0.0444011 7.81122
0.0444831 7.78442
0.0445653 7.7625
0.0446476 7.73547
0.04473 7.71384
0.0448126 7.68726
0.0448954 7.66545
0.0449783 7.63912
0.0450613 7.6178
0.0451445 7.59179
0.0452279 7.57065
0.0453114 7.54532
0.0453951 7.52381
0.0454789 7.49867
0.0455629 7.47702
0.045647 7.45211
0.0457313 7.43018
0.0458158 7.40546
0.0459004 7.38356
0.0459851 7.35921
0.0460701 7.33708
0.0461551 7.31326
0.0462404 7.29099
0.0463257 7.2672
0.0464113 7.24527
0.046497 7.2223
0.0465829 7.20023
0.0466689 7.17768
0.0467551 7.15533
0.0468414 7.13331
0.0469279 7.11037
0.0470145 7.08899
0.0471014 7.06545
0.0471883 7.04443
0.0472755 7.01919
0.0473628 7.00041
0.0474502 6.97521
0.0475379 6.95636
0.0476256 6.93157
0.0477136 6.91254
0.0478017 6.88863
0.04789 6.86973
0.0479784 6.84627
0.048067 6.82714
0.0481558 6.80367
0.0482447 6.78443
0.0483338 6.76131
0.048423 6.74227
0.0485124 6.71903
0.048602 6.69975
0.0486918 6.67683
0.0487817 6.65769
0.0488718 6.63473
0.048962 6.61589
0.0490524 6.59311
0.049143 6.5745
0.0492338 6.55236
0.0493247 6.5333
0.0494158 6.51172
0.049507 6.49292
0.0495984 6.47143
0.04969 6.45226
0.0497818 6.43115
0.0498737 6.41159
0.0499658 6.39075
0.0500581 6.37124
0.0501505 6.35074
0.0502431 6.33111
0.0503359 6.31071
0.0504288 6.29075
0.050522 6.27103
0.0506153 6.25117
0.0507087 6.23206
0.0508024 6.21208
0.0508962 6.19345
0.0509902 6.17273
0.0510843 6.15493
0.0511786 6.13308
0.0512732 6.11623
0.0513678 6.09474
0.0514627 6.07794
0.0515577 6.05623
0.0516529 6.03959
0.0517483 6.01832
0.0518439 6.00129
0.0519396 5.9804
0.0520355 5.9636
0.0521316 5.94298
0.0522279 5.92641
0.0523243 5.90633
0.0524209 5.88957
0.0525177 5.8696
0.0526147 5.85292
0.0527119 5.83275
0.0528092 5.81616
0.0529067 5.79622
0.0530044 5.77941
0.0531023 5.75973
0.0532004 5.74298
0.0532986 5.72361
0.053397 5.70656
0.0534956 5.68733
0.0535944 5.67052
0.0536934 5.65197
0.0537925 5.63513
0.0538919 5.61704
0.0539914 5.59999
0.0540911 5.58165
0.054191 5.56465
0.054291 5.54674
0.0543913 5.52959
0.0544917 5.51187
0.0545924 5.49439
0.0546932 5.47719
0.0547942 5.4594
0.0548954 5.44268
0.0549967 5.42441
0.0550983 5.40818
0.0552 5.38912
0.055302 5.37452
0.0554041 5.35554
0.0555064 5.34102
0.0556089 5.32213
0.0557116 5.3076
0.0558144 5.2889
0.0559175 5.27418
0.0560208 5.2558
0.0561242 5.24092
0.0562279 5.22245
0.0563317 5.20756
0.0564357 5.18943
0.0565399 5.17465
0.0566443 5.15676
0.0567489 5.14193
0.0568537 5.1243
0.0569587 5.10972
0.0570639 5.09239
0.0571693 5.07792
0.0572748 5.06061
0.0573806 5.04604
0.0574866 5.02885
0.0575927 5.01394
0.0576991 4.99699
0.0578056 4.98227
0.0579124 4.96551
0.0580193 4.95055
0.0581264 4.93413
0.0582338 4.91897
0.0583413 4.9028
0.058449 4.88778
0.058557 4.87198
0.0586651 4.85707
0.0587734 4.84162
0.058882 4.82643
0.0589907 4.8113
0.0590996 4.79597
0.0592088 4.78106
0.0593181 4.76544
0.0594276 4.75077
0.0595374 4.73479
0.0596473 4.7208
0.0597575 4.70373
0.0598678 4.6908
0.0599784 4.67394
0.0600891 4.66116
0.0602001 4.64441
0.0603112 4.6317
0.0604226 4.61567
0.0605342 4.60272
0.060646 4.58683
0.060758 4.57383
0.0608702 4.5579
0.0609826 4.5449
0.0610952 4.52915
0.061208 4.51619
0.061321 4.50052
0.0614343 4.48747
0.0615477 4.47182
0.0616614 4.45888
0.0617752 4.44345
0.0618893 4.43058
0.0620036 4.41551
0.0621181 4.40274
0.0622328 4.38811
0.0623477 4.37506
0.0624628 4.3604
0.0625782 4.34745
0.0626937 4.333
0.0628095 4.32003
0.0629255 4.30565
0.0630417 4.29243
0.0631581 4.27811
0.0632747 4.26495
0.0633916 4.25095
0.0635086 4.23766
0.0636259 4.22391
0.0637434 4.21048
0.0638611 4.1973
0.063979 4.18385
0.0640972 4.17107
0.0642155 4.15733
0.0643341 4.14471
0.0644529 4.13023
0.0645719 4.11865
0.0646912 4.10377
0.0648106 4.09249
0.0649303 4.07768
0.0650502 4.06642
0.0651703 4.05175
0.0652907 4.04048
0.0654113 4.0261
0.065532 4.01466
0.0656531 4.0005
0.0657743 3.98921
0.0658957 3.97555
0.0660174 3.96429
0.0661393 3.9507
0.0662615 3.93924
0.0663838 3.92567
0.0665064 3.91426
0.0666292 3.90064
0.0667523 3.88942
0.0668755 3.87585
0.066999 3.86462
0.0671227 3.85123
0.0672467 3.83965
0.0673709 3.82653
0.0674953 3.81526
0.0676199 3.80242
0.0677448 3.79103
0.0678699 3.77862
0.0679952 3.76709
0.0681208 3.75479
0.0682466 3.74319
0.0683726 3.73088
0.0684988 3.71932
0.0686253 3.70714
0.0687521 3.69538
0.068879 3.68356
0.0690062 3.67163
0.0691336 3.66004
0.0692613 3.64788
0.0693892 3.6366
0.0695173 3.6243
0.0696457 3.61358
0.0697743 3.6007
0.0699031 3.59089
0.0700322 3.57807
0.0701616 3.56816
0.0702911 3.55541
0.0704209 3.54542
0.070551 3.53284
0.0706812 3.52271
0.0708118 3.5102
0.0709425 3.50014
0.0710735 3.48769
0.0712048 3.47766
0.0713362 3.46542
0.071468 3.45546
0.0716 3.44342
0.0717322 3.43349
0.0718646 3.42173
0.0719973 3.41179
0.0721303 3.4001
0.0722635 3.39017
0.0723969 3.37861
0.0725306 3.36864
0.0726645 3.35717
0.0727987 3.34703
0.0729332 3.33556
0.0730678 3.32558
0.0732028 3.31425
0.0733379 3.30422
0.0734734 3.29306
0.073609 3.28294
0.073745 3.27194
0.0738812 3.26202
0.0740176 3.25137
0.0741543 3.24134
0.0742912 3.23082
0.0744284 3.22054
0.0745658 3.21034
0.0747035 3.19983
0.0748415 3.18982
0.0749797 3.17912
0.0751181 3.16933
0.0752568 3.15813
0.0753958 3.14906
0.075535 3.1375
0.0756745 3.12876
0.0758143 3.11738
0.0759543 3.10881
0.0760945 3.09776
0.076235 3.08921
0.0763758 3.07835
0.0765168 3.06952
0.0766581 3.05868
0.0767997 3.04987
0.0769415 3.03914
0.0770836 3.03037
0.0772259 3.01972
0.0773685 3.01084
0.0775114 3.00029
0.0776545 2.99153
0.0777979 2.9809
0.0779416 2.97223
0.0780855 2.96184
0.0782297 2.95326
0.0783742 2.94318
0.0785189 2.93449
0.0786639 2.92444
0.0788092 2.91576
0.0789547 2.90587
0.0791005 2.89705
0.0792466 2.88725
0.0793929 2.87832
0.0795395 2.86872
0.0796864 2.85974
0.0798335 2.85014
0.0799809 2.84123
0.0801286 2.83176
0.0802766 2.82275
0.0804248 2.81362
0.0805734 2.80471
0.0807221 2.7959
0.0808712 2.78676
0.0810205 2.7781
0.0811702 2.76872
0.08132 2.76034
0.0814702 2.75027
0.0816207 2.74265
0.0817714 2.73262
0.0819224 2.72496
0.0820737 2.71502
0.0822252 2.70732
0.0823771 2.69754
0.0825292 2.68982
0.0826816 2.68015
0.0828342 2.67249
0.0829872 2.66319
0.0831405 2.65557
0.083294 2.64628
0.0834478 2.63866
0.0836019 2.62942
0.0837563 2.62168
0.0839109 2.61251
0.0840659 2.60475
0.0842211 2.59555
0.0843766 2.58791
0.0845325 2.57882
0.0846885 2.57118
0.0848449 2.56224
0.0850016 2.55446
0.0851586 2.54564
0.0853158 2.53804
0.0854734 2.5295
0.0856312 2.52183
0.0857893 2.51336
0.0859478 2.5056
0.0861065 2.49717
0.0862655 2.48942
0.0864248 2.48104
0.0865844 2.47328
0.0867442 2.46504
0.0869044 2.45703
0.0870649 2.44909
0.0872257 2.44097
0.0873868 2.43321
0.0875481 2.42502
0.0877098 2.41749
0.0878718 2.40916
0.088034 2.40214
0.0881966 2.39344
0.0883594 2.38669
0.0885226 2.37811
0.0886861 2.37138
0.0888498 2.36272
0.0890139 2.35604
0.0891783 2.34755
0.089343 2.34069
0.0895079 2.33228
0.0896732 2.32545
0.0898388 2.31706
0.0900047 2.31034
0.0901709 2.30211
0.0903374 2.29539
0.0905043 2.28744
0.0906714 2.28078
0.0908388 2.27275
0.0910066 2.26611
0.0911746 2.25815
0.091343 2.25144
0.0915116 2.24357
0.0916806 2.23681
0.0918499 2.22901
0.0920195 2.2222
0.0921895 2.21452
0.0923597 2.20769
0.0925303 2.20013
0.0927011 2.19323
0.0928723 2.18586
0.0930438 2.17912
0.0932156 2.17181
0.0933877 2.16505
0.0935602 2.1579
0.093733 2.15101
0.0939061 2.14397
0.0940795 2.137
0.0942532 2.13012
0.0944272 2.12301
0.0946016 2.1163
0.0947763 2.109
0.0949513 2.10247
0.0951266 2.09464
0.0953023 2.08881
0.0954783 2.08104
0.0956546 2.07527
0.0958312 2.06774
0.0960082 2.06189
0.0961855 2.0545
0.0963631 2.04862
0.0965411 2.0413
0.0967193 2.0353
0.0968979 2.02803
0.0970769 2.02207
0.0972561 2.01484
0.0974357 2.00894
0.0976156 2.00171
0.0977959 1.99575
0.0979765 1.98865
0.0981574 1.98269
0.0983387 1.9756
0.0985203 1.96985
0.0987022 1.96295
0.0988845 1.95717
0.0990671 1.95037
0.09925 1.94444
0.0994333 1.93769
0.0996169 1.93181
0.0998008 1.92512
0.0999851 1.9192
0.10017 1.9126
0.100355 1.90653
0.10054 1.90002
0.100726 1.894
0.100912 1.88759
0.101098 1.88157
0.101285 1.87531
0.101472 1.86924
0.101659 1.86322
0.101847 1.85709
0.102035 1.85122
0.102223 1.84499
0.102412 1.83916
0.102601 1.83272
0.102791 1.82724
0.102981 1.82043
0.103171 1.81522
0.103361 1.80857
0.103552 1.80334
0.103743 1.79663
0.103935 1.79148
0.104127 1.78495
0.104319 1.77972
0.104512 1.77341
0.104705 1.76823
0.104898 1.7619
0.105092 1.75677
0.105286 1.7505
0.10548 1.7453
0.105675 1.73904
0.10587 1.73389
0.106066 1.72761
0.106262 1.72246
0.106458 1.71628
0.106654 1.71109
0.106851 1.70498
0.107049 1.69982
0.107246 1.69382
0.107444 1.68863
0.107643 1.68279
0.107841 1.67765
0.108041 1.6719
0.10824 1.6667
0.10844 1.66105
0.10864 1.65578
0.108841 1.6501
0.109042 1.64484
0.109243 1.63927
0.109445 1.63393
0.109647 1.62846
0.10985 1.62308
0.110052 1.61774
0.110256 1.61229
0.110459 1.60716
0.110663 1.60164
0.110868 1.59666
0.111072 1.59077
0.111277 1.5863
0.111483 1.58042
0.111689 1.57593
0.111895 1.57008
0.112102 1.56553
0.112309 1.55976
0.112516 1.55521
0.112724 1.54951
0.112932 1.54492
0.11314 1.53924
0.113349 1.53463
0.113559 1.52907
0.113768 1.5246
0.113978 1.51914
0.114189 1.5146
0.1144 1.50924
0.114611 1.50471
0.114823 1.49932
0.115035 1.49485
0.115247 1.48948
0.11546 1.48499
0.115673 1.47966
0.115887 1.47506
0.116101 1.46981
0.116315 1.46529
0.11653 1.46008
0.116745 1.45551
0.116961 1.45045
0.117177 1.44586
0.117393 1.44092
0.11761 1.43638
0.117827 1.43155
0.118045 1.42695
0.118263 1.42214
0.118481 1.41744
0.1187 1.41274
0.118919 1.40799
0.119139 1.40341
0.119359 1.39857
0.119579 1.39407
0.1198 1.3891
0.120021 1.38482
0.120243 1.37959
0.120465 1.37562
0.120687 1.37057
0.12091 1.36664
0.121133 1.36157
0.121357 1.35765
0.121581 1.35267
0.121806 1.34863
0.12203 1.34372
0.122256 1.33971
0.122482 1.33476
0.122708 1.33077
0.122934 1.3259
0.123161 1.32189
0.123389 1.31706
0.123617 1.31308
0.123845 1.30824
0.124074 1.30434
0.124303 1.29964
0.124532 1.29571
0.124762 1.29112
0.124993 1.28717
0.125223 1.28263
0.125455 1.27862
0.125686 1.27407
0.125918 1.27008
0.126151 1.26562
0.126384 1.26158
0.126617 1.25719
0.126851 1.25313
0.127085 1.24871
0.12732 1.24469
0.127555 1.2404
0.127791 1.23639
0.128027 1.23221
0.128263 1.22815
0.1285 1.22412
0.128737 1.21997
0.128975 1.21603
0.129213 1.21177
0.129452 1.20789
0.129691 1.2034
0.12993 1.19987
0.13017 1.19527
0.130411 1.1918
0.130651 1.18724
0.130893 1.18379
0.131134 1.1793
0.131376 1.17586
0.131619 1.17153
0.131862 1.16805
0.132106 1.16376
0.13235 1.16029
0.132594 1.15605
0.132839 1.15257
0.133084 1.14838
0.13333 1.14485
0.133576 1.14065
0.133823 1.13716
0.13407 1.13297
0.134317 1.1295
0.134565 1.12535
0.134814 1.12188
0.135063 1.11779
0.135312 1.11429
0.135562 1.11031
0.135812 1.10691
0.136063 1.10299
0.136315 1.0995
0.136566 1.09566
0.136818 1.09212
0.137071 1.08829
0.137324 1.08475
0.137578 1.08097
0.137832 1.07741
0.138086 1.07367
0.138341 1.07005
0.138597 1.06643
0.138853 1.0628
0.139109 1.05925
0.139366 1.0556
0.139623 1.05216
0.139881 1.04847
0.14014 1.04521
0.140398 1.04124
0.140658 1.0382
0.140917 1.03428
0.141177 1.03125
0.141438 1.02729
0.141699 1.02425
0.141961 1.02038
0.142223 1.0173
0.142486 1.01347
0.142749 1.01039
0.143013 1.00659
0.143277 1.00355
0.143541 0.99985
0.143806 0.996833
0.144072 0.993204
0.144338 0.990156
0.144604 0.98651
0.144871 0.98346
0.145139 0.979856
0.145407 0.976793
0.145675 0.973224
0.145944 0.970155
0.146214 0.966636
0.146484 0.963524
0.146754 0.96
0.147025 0.956943
0.147297 0.953482
0.147569 0.95046
0.147841 0.947077
0.148114 0.944028
0.148388 0.940686
0.148662 0.937641
0.148937 0.934365
0.149212 0.931283
0.149487 0.928035
0.149763 0.924893
0.15004 0.921737
0.150317 0.918521
0.150594 0.915465
0.150872 0.912181
0.151151 0.90918
0.15143 0.905748
0.15171 0.903016
0.15199 0.899531
0.152271 0.896912
0.152552 0.893492
0.152833 0.890876
0.153116 0.88747
0.153398 0.884837
0.153682 0.881484
0.153965 0.878786
0.15425 0.875454
0.154535 0.872758
0.15482 0.869469
0.155106 0.866796
0.155392 0.863537
0.155679 0.860828
0.155967 0.8576
0.156255 0.854926
0.156543 0.851732
0.156832 0.849127
0.157122 0.846007
0.157412 0.843377
0.157703 0.840272
0.157994 0.837585
0.158286 0.834514
0.158578 0.831863
0.158871 0.828827
0.159164 0.826107
0.159458 0.823121
0.159753 0.820391
0.160048 0.817451
0.160343 0.814713
0.160639 0.811793
0.160936 0.809105
0.161233 0.806258
0.161531 0.803557
0.161829 0.800805
0.162128 0.798056
0.162427 0.795353
0.162727 0.792534
0.163028 0.789898
0.163329 0.787021
0.16363 0.784466
0.163933 0.781379
0.164235 0.779052
0.164539 0.775989
0.164842 0.773655
0.165147 0.770622
0.165452 0.768296
0.165757 0.765353
0.166063 0.763015
0.16637 0.760137
0.166677 0.757802
0.166985 0.75494
0.167293 0.752609
0.167602 0.749759
0.167912 0.747424
0.168222 0.7446
0.168532 0.742235
0.168844 0.739424
0.169155 0.737061
0.169468 0.734263
0.169781 0.731926
0.170094 0.729175
0.170408 0.72685
0.170723 0.724172
0.171038 0.721823
0.171354 0.719183
0.171671 0.716867
0.171988 0.714236
0.172305 0.711904
0.172623 0.709299
0.172942 0.706939
0.173261 0.70435
0.173581 0.701983
0.173902 0.699434
0.174223 0.697055
0.174545 0.694559
0.174867 0.692128
0.17519 0.689725
0.175514 0.687273
0.175838 0.684945
0.176162 0.682489
0.176488 0.68023
0.176814 0.677652
0.17714 0.675545
0.177467 0.672875
0.177795 0.670831
0.178123 0.668173
0.178452 0.666144
0.178782 0.663489
0.179112 0.661473
0.179443 0.658873
0.179774 0.656804
0.180106 0.654228
0.180438 0.652179
0.180772 0.649664
0.181105 0.647644
0.18144 0.645199
0.181775 0.643145
0.182111 0.640716
0.182447 0.638683
0.182784 0.636229
0.183121 0.634193
0.183459 0.631764
0.183798 0.629719
0.184138 0.627322
0.184478 0.625266
0.184818 0.622883
0.18516 0.620835
0.185502 0.618499
0.185844 0.616445
0.186187 0.61416
0.186531 0.612115
0.186876 0.609901
0.187221 0.607848
0.187566 0.605619
0.187913 0.603561
0.18826 0.601367
0.188607 0.599261
0.188956 0.597117
0.189305 0.594998
0.189654 0.592902
0.190004 0.590734
0.190355 0.588692
0.190707 0.586475
0.191059 0.584519
0.191412 0.582157
0.191765 0.58041
0.192119 0.578115
0.192474 0.576343
0.192829 0.574055
0.193186 0.572276
0.193542 0.570016
0.1939 0.568224
0.194258 0.565978
0.194616 0.564168
0.194976 0.561935
0.195336 0.560145
0.195697 0.557933
0.196058 0.556141
0.19642 0.553957
0.196783 0.552162
0.197146 0.550009
0.19751 0.548235
0.197875 0.546124
0.19824 0.544363
0.198606 0.542281
0.198973 0.540507
0.199341 0.538449
0.199709 0.53664
0.200077 0.534588
0.200447 0.532793
0.200817 0.530767
0.201188 0.528957
0.201559 0.526951
0.201932 0.525125
0.202304 0.523145
0.202678 0.521344
0.203052 0.519403
0.203427 0.51763
0.203803 0.51575
0.204179 0.513909
0.204556 0.512079
0.204934 0.510211
0.205312 0.50842
0.205692 0.506522
0.206071 0.50476
0.206452 0.502789
0.206833 0.501134
0.207215 0.499072
0.207598 0.497492
0.207981 0.495474
0.208365 0.49391
0.20875 0.491886
0.209135 0.490356
0.209522 0.488421
0.209908 0.486849
0.210296 0.484928
0.210684 0.483359
0.211073 0.481424
0.211463 0.479872
0.211854 0.477964
0.212245 0.476385
0.212637 0.474495
0.21303 0.472935
0.213423 0.471028
0.213817 0.469471
0.214212 0.467605
0.214607 0.466042
0.215004 0.464215
0.215401 0.46267
0.215799 0.460895
0.216197 0.459332
0.216596 0.457576
0.216996 0.456001
0.217397 0.454263
0.217798 0.452667
0.218201 0.450953
0.218603 0.449367
0.219007 0.44764
0.219412 0.446047
0.219817 0.444364
0.220223 0.44275
0.220629 0.4411
0.221037 0.439485
0.221445 0.437889
0.221854 0.43627
0.222263 0.434739
0.222674 0.433075
0.223085 0.431576
0.223497 0.429786
0.22391 0.428438
0.224323 0.426646
0.224737 0.425292
0.225152 0.423513
0.225568 0.422138
0.225985 0.42039
0.226402 0.419019
0.22682 0.417293
0.227239 0.415914
0.227659 0.41421
0.228079 0.412854
0.2285 0.411207
0.228922 0.409864
0.229345 0.408217
0.229768 0.40685
0.230193 0.405224
0.230618 0.403846
0.231044 0.402213
0.23147 0.400858
0.231898 0.399238
0.232326 0.397883
0.232755 0.396281
0.233185 0.394895
0.233615 0.393322
0.234047 0.391958
0.234479 0.390409
0.234912 0.389059
0.235346 0.387561
0.23578 0.386178
0.236216 0.384696
0.236652 0.383315
0.237089 0.381845
0.237527 0.380463
0.237965 0.379012
0.238405 0.377587
0.238845 0.376176
0.239286 0.374732
0.239728 0.37336
0.240171 0.371898
0.240614 0.370548
0.241058 0.369049
0.241504 0.367794
0.24195 0.366256
0.242396 0.365068
0.242844 0.363555
0.243292 0.362362
0.243742 0.360827
0.244192 0.359649
0.244643 0.358147
0.245094 0.356927
0.245547 0.355445
0.246 0.354241
0.246455 0.352753
0.24691 0.351558
0.247366 0.350088
0.247822 0.348894
0.24828 0.347438
0.248739 0.346277
0.249198 0.344852
0.249658 0.343682
0.250119 0.342282
0.250581 0.34109
0.251044 0.339706
0.251507 0.338517
0.251972 0.337149
0.252437 0.335938
0.252903 0.334574
0.25337 0.333368
0.253838 0.332027
0.254307 0.330814
0.254776 0.329499
0.255247 0.328287
0.255718 0.326977
0.25619 0.325786
0.256663 0.324525
0.257137 0.323321
0.257612 0.322079
0.258088 0.320849
0.258565 0.319635
0.259042 0.318384
0.25952 0.317203
0.26 0.315921
0.26048 0.314762
0.260961 0.313381
0.261443 0.312348
0.261925 0.310974
0.262409 0.309944
0.262894 0.308584
0.263379 0.307563
0.263865 0.306257
0.264353 0.305228
0.264841 0.303939
0.26533 0.302898
0.26582 0.301607
0.266311 0.300565
0.266803 0.299288
0.267295 0.298253
0.267789 0.296982
0.268283 0.29593
0.268779 0.294674
0.269275 0.29363
0.269772 0.292374
0.27027 0.291344
0.27077 0.29011
0.27127 0.289091
0.27177 0.287893
0.272272 0.286855
0.272775 0.285676
0.273279 0.284647
0.273783 0.283472
0.274289 0.282429
0.274796 0.281277
0.275303 0.280211
0.275811 0.27907
0.276321 0.278012
0.276831 0.276888
0.277342 0.275824
0.277854 0.274717
0.278367 0.273633
0.278881 0.272565
0.279396 0.271497
0.279912 0.270462
0.280429 0.269374
0.280947 0.268358
0.281466 0.267243
0.281986 0.26627
0.282506 0.265083
0.283028 0.264173
0.283551 0.263
0.284074 0.2621
0.284599 0.26091
0.285124 0.260014
0.285651 0.258856
0.286178 0.257941
0.286707 0.256807
0.287236 0.255907
0.287767 0.254796
0.288298 0.253903
0.28883 0.252811
0.289364 0.251911
0.289898 0.250821
0.290433 0.24992
0.29097 0.248829
0.291507 0.247927
0.292045 0.246847
0.292585 0.245936
0.293125 0.244878
0.293666 0.243972
0.294208 0.242925
0.294752 0.242007
0.295296 0.240972
0.295841 0.240072
0.296388 0.239078
0.296935 0.238172
0.297483 0.237189
0.298033 0.236279
0.298583 0.235285
0.299134 0.234372
0.299687 0.233407
0.30024 0.232482
0.300795 0.231525
0.30135 0.230586
0.301906 0.229663
0.302464 0.228705
0.303022 0.227805
0.303582 0.226833
0.304143 0.225962
0.304704 0.224956
0.305267 0.224165
0.305831 0.223145
0.306395 0.222366
0.306961 0.221351
0.307528 0.220575
0.308096 0.219562
0.308665 0.218783
0.309235 0.21779
0.309806 0.216998
0.310378 0.216004
0.310951 0.215216
0.311525 0.214238
0.312101 0.213457
0.312677 0.2125
0.313254 0.211715
0.313833 0.210779
0.314412 0.210002
0.314993 0.209072
0.315574 0.208298
0.316157 0.207374
0.316741 0.206595
0.317326 0.205681
0.317912 0.204886
0.318499 0.203987
0.319087 0.2032
0.319676 0.202312
0.320267 0.201512
0.320858 0.200638
0.321451 0.199833
0.322044 0.198974
0.322639 0.198184
0.323235 0.197345
0.323832 0.196559
0.32443 0.195732
0.325029 0.194925
0.325629 0.194124
0.32623 0.193308
0.326833 0.192516
0.327436 0.191682
0.328041 0.190909
0.328646 0.190059
0.329253 0.189322
0.329861 0.188414
0.33047 0.187735
0.331081 0.186842
0.331692 0.186172
0.332305 0.185296
0.332918 0.184624
0.333533 0.183769
0.334149 0.183088
0.334766 0.182242
0.335384 0.181559
0.336003 0.180714
0.336624 0.180032
0.337246 0.179196
0.337868 0.178516
0.338492 0.177686
0.339117 0.177002
0.339743 0.176177
0.340371 0.175493
0.340999 0.174682
0.341629 0.174008
0.34226 0.173223
0.342892 0.172546
0.343525 0.17178
0.344159 0.171092
0.344795 0.170322
0.345432 0.169646
0.34607 0.168881
0.346709 0.1682
0.347349 0.167445
0.34799 0.166756
0.348633 0.166002
0.349277 0.165313
0.349922 0.164582
0.350568 0.163892
0.351215 0.163171
0.351864 0.16248
0.352513 0.16179
0.353164 0.161089
0.353817 0.160421
0.35447 0.159703
0.355125 0.159049
0.35578 0.158291
0.356437 0.157686
0.357095 0.15691
0.357755 0.156324
0.358416 0.155549
0.359077 0.154967
0.35974 0.154199
0.360405 0.153619
0.36107 0.152866
0.361737 0.152283
0.362405 0.151548
0.363074 0.150967
0.363745 0.150251
0.364416 0.149672
0.365089 0.148962
0.365763 0.14837
0.366439 0.147665
0.367116 0.147078
0.367793 0.146367
0.368473 0.145786
0.369153 0.145086
0.369835 0.1445
0.370518 0.14381
0.371202 0.14322
0.371887 0.142543
0.372574 0.141964
0.373262 0.141306
0.373951 0.140719
0.374642 0.140077
0.375334 0.139484
0.376027 0.13885
0.376721 0.138253
0.377417 0.13762
0.378114 0.137026
0.378812 0.136403
0.379511 0.135797
0.380212 0.135188
0.380914 0.134576
0.381618 0.133983
0.382322 0.133359
0.383028 0.13279
0.383736 0.132164
0.384444 0.131617
0.385154 0.130956
0.385866 0.130457
0.386578 0.129799
0.387292 0.129297
0.388007 0.12864
0.388724 0.128137
0.389441 0.127491
0.390161 0.126979
0.390881 0.12634
0.391603 0.125831
0.392326 0.125195
0.39305 0.124693
0.393776 0.124064
0.394503 0.123568
0.395232 0.122957
0.395962 0.122457
0.396693 0.121859
0.397425 0.121355
0.398159 0.120758
0.398895 0.120256
0.399631 0.119669
0.400369 0.119164
0.401108 0.118586
0.401849 0.118074
0.402591 0.117496
0.403335 0.116989
0.404079 0.116418
0.404826 0.115911
0.405573 0.11535
0.406322 0.114845
0.407072 0.114298
0.407824 0.113797
0.408577 0.113262
0.409332 0.112758
0.410088 0.11223
0.410845 0.111711
0.411604 0.111201
0.412364 0.110672
0.413125 0.110173
0.413888 0.109635
0.414652 0.10915
0.415418 0.108589
0.416185 0.108136
0.416954 0.107558
0.417723 0.107127
0.418495 0.106563
0.419268 0.10614
0.420042 0.105584
0.420818 0.105163
0.421595 0.104618
0.422373 0.104184
0.423153 0.103642
0.423934 0.103209
0.424717 0.102669
0.425502 0.10224
0.426287 0.101706
0.427075 0.101271
0.427863 0.100747
0.428653 0.100317
0.429445 0.0997921
0.430238 0.0993653
0.431032 0.0988544
0.431828 0.0984305
0.432626 0.0979347
0.433425 0.0975095
0.434225 0.097015
0.435027 0.0965871
0.43583 0.0961015
0.436635 0.095667
0.437441 0.0951874
0.438249 0.0947481
0.439058 0.0942758
0.439869 0.0938386
0.440681 0.0933674
0.441495 0.0929322
0.44231 0.0924733
0.443127 0.0920341
0.443945 0.0915931
0.444765 0.091155
0.445586 0.0907279
0.446409 0.0902792
0.447234 0.0898629
0.448059 0.0894029
0.448887 0.0889988
0.449716 0.0885048
0.450546 0.0881397
0.451378 0.0876502
0.452212 0.0872829
0.453047 0.0867956
0.453883 0.0864298
0.454722 0.0859524
0.455561 0.0855875
0.456402 0.085122
0.457245 0.084757
0.45809 0.0843048
0.458935 0.0839421
0.459783 0.0834914
0.460632 0.0831278
0.461483 0.0826812
0.462335 0.0823133
0.463189 0.0818704
0.464044 0.0815021
0.464901 0.0810582
0.465759 0.0806941
0.466619 0.0802591
0.467481 0.0798935
0.468344 0.0794684
0.469209 0.0791023
0.470076 0.0786843
0.470944 0.0783239
0.471813 0.0779188
0.472684 0.0775535
0.473557 0.0771529
0.474432 0.0767836
0.475308 0.0763845
0.476186 0.0760162
0.477065 0.0756226
0.477946 0.0752542
0.478828 0.0748692
0.479713 0.0744874
0.480598 0.0741153
0.481486 0.0737305
0.482375 0.0733708
0.483266 0.0729843
0.484158 0.0726356
0.485052 0.0722449
0.485948 0.0719176
0.486845 0.0715079
0.487744 0.0711949
0.488645 0.0707929
0.489547 0.0704812
0.490451 0.0700732
0.491357 0.0697649
0.492264 0.0693654
0.493173 0.069052
0.494084 0.0686561
0.494996 0.0683456
0.495911 0.067952
0.496826 0.0676471
0.497744 0.067264
0.498663 0.0669589
0.499584 0.0665883
0.500506 0.0662857
0.50143 0.0659121
0.502356 0.0656068
0.503284 0.0652401
0.504213 0.0649318
0.505144 0.0645701
0.506077 0.0642621
0.507012 0.0639039
0.507948 0.0635935
0.508886 0.0632402
0.509826 0.0629288
0.510767 0.0625838
0.51171 0.0622712
0.512655 0.0619368
0.513602 0.0616321
0.51455 0.0613016
0.515501 0.0609932
0.516453 0.0606702
0.517406 0.0603569
0.518362 0.0600384
0.519319 0.0597216
0.520278 0.0594119
0.521239 0.059087
0.522201 0.0587881
0.523165 0.0584564
0.524131 0.0581645
0.525099 0.0578085
0.526069 0.0575522
0.52704 0.0572028
0.528014 0.0569485
0.528989 0.0566101
0.529966 0.0563518
0.530944 0.0560183
0.531925 0.0557598
0.532907 0.0554292
0.533891 0.0551704
0.534877 0.0548391
0.535865 0.0545795
0.536854 0.0542543
0.537845 0.0539975
0.538839 0.0536728
0.539834 0.0534139
0.54083 0.0530974
0.541829 0.0528397
0.54283 0.0525271
0.543832 0.0522755
0.544836 0.0519732
0.545842 0.0517207
0.54685 0.0514215
0.54786 0.0511635
0.548872 0.0508685
0.549885 0.0506122
0.550901 0.0503195
0.551918 0.050061
0.552937 0.0497727
0.553958 0.0495097
0.554981 0.0492276
0.556006 0.0489663
0.557033 0.0486889
0.558061 0.0484302
0.559092 0.048161
0.560124 0.0479
0.561159 0.0476427
0.562195 0.0473773
0.563233 0.0471261
0.564273 0.0468562
0.565315 0.0466097
0.566359 0.0463306
0.567405 0.046098
0.568453 0.045804
0.569502 0.0455858
0.570554 0.0452976
0.571608 0.0450805
0.572663 0.0447901
0.573721 0.0445794
0.57478 0.044298
0.575842 0.0440836
0.576905 0.0438146
0.57797 0.0436016
0.579037 0.043332
0.580107 0.0431194
0.581178 0.0428529
0.582251 0.0426378
0.583326 0.0423719
0.584404 0.0421611
0.585483 0.0418957
0.586564 0.0416839
0.587647 0.0414233
0.588732 0.041209
0.589819 0.0409546
0.590908 0.0407426
0.592 0.0404953
0.593093 0.0402843
0.594188 0.0400438
0.595285 0.0398322
0.596385 0.0395965
0.597486 0.0393822
0.598589 0.039149
0.599694 0.038934
0.600802 0.0387014
0.601911 0.0384861
0.603023 0.0382595
0.604136 0.0380422
0.605252 0.0378194
0.60637 0.037598
0.607489 0.0373838
0.608611 0.0371606
0.609735 0.0369558
0.610861 0.036734
0.611989 0.0365361
0.613119 0.0362978
0.614251 0.0361207
0.615386 0.0358812
0.616522 0.0357047
0.61766 0.035466
0.618801 0.0352893
0.619944 0.0350549
0.621088 0.0348777
0.622235 0.0346463
0.623384 0.0344695
0.624535 0.0342387
0.625689 0.0340633
0.626844 0.0338386
0.628002 0.0336677
0.629161 0.0334529
0.630323 0.0332776
0.631487 0.0330647
0.632653 0.0328907
0.633821 0.0326774
0.634992 0.0325041
0.636164 0.0322937
0.637339 0.0321192
0.638516 0.0319108
0.639695 0.0317344
0.640876 0.03153
0.64206 0.0313558
0.643246 0.0311551
0.644433 0.0309799
0.645623 0.0307857
0.646816 0.030612
0.64801 0.0304243
0.649207 0.0302505
0.650405 0.0300659
0.651606 0.02989
0.65281 0.0297079
0.654015 0.0295287
0.655223 0.0293506
0.656433 0.02917
0.657645 0.028997
0.658859 0.0288117
0.660076 0.0286439
0.661295 0.0284548
0.662516 0.0282968
0.66374 0.0280961
0.664965 0.0279538
0.666193 0.0277644
0.667423 0.0276223
0.668656 0.0274301
0.669891 0.0272888
0.671128 0.0271005
0.672367 0.0269567
0.673608 0.0267703
0.674852 0.0266268
0.676099 0.0264418
0.677347 0.0262988
0.678598 0.026116
0.679851 0.0259745
0.681106 0.0257933
0.682364 0.0256522
0.683624 0.0254748
0.684887 0.0253361
0.686151 0.0251665
0.687418 0.0250266
0.688688 0.0248604
0.689959 0.0247201
0.691233 0.0245551
0.69251 0.0244129
0.693789 0.024249
0.69507 0.0241072
0.696353 0.0239467
0.697639 0.023804
0.698928 0.0236459
0.700218 0.0235033
0.701511 0.0233469
0.702807 0.023205
0.704104 0.0230553
0.705405 0.0229149
0.706707 0.0227705
0.708012 0.0226279
0.70932 0.0224883
0.710629 0.022342
0.711942 0.0222057
0.713256 0.0220564
0.714574 0.0219242
0.715893 0.0217655
0.717215 0.021646
0.718539 0.0214845
0.719866 0.0213684
0.721196 0.0212088
0.722527 0.021095
0.723862 0.0209372
0.725198 0.0208252
0.726537 0.0206767
0.727879 0.0205637
0.729223 0.0204149
0.73057 0.0203019
0.731919 0.0201554
0.73327 0.0200426
0.734624 0.0198982
0.735981 0.0197834
0.73734 0.0196401
0.738702 0.0195265
0.740066 0.0193842
0.741432 0.0192715
0.742801 0.019132
0.744173 0.0190196
0.745547 0.018883
0.746924 0.0187722
0.748303 0.0186421
0.749685 0.0185314
0.75107 0.0184037
0.752456 0.0182909
0.753846 0.0181651
0.755238 0.0180512
0.756633 0.0179268
0.75803 0.0178126
0.75943 0.0176903
0.760832 0.0175761
0.762237 0.0174558
0.763644 0.0173397
0.765055 0.0172245
0.766467 0.0171075
0.767883 0.0169968
0.769301 0.01688
0.770721 0.0167748
0.772145 0.0166563
0.77357 0.016556
0.774999 0.0164277
0.77643 0.0163368
0.777864 0.0162105
0.7793 0.0161189
0.780739 0.0159934
0.782181 0.015902
0.783625 0.0157786
0.785072 0.0156867
0.786522 0.0155646
0.787974 0.0154744
0.78943 0.0153545
0.790887 0.0152658
0.792348 0.015152
0.793811 0.0150643
0.795277 0.0149517
0.796745 0.0148627
0.798217 0.0147513
0.799691 0.0146616
0.801167 0.014551
0.802647 0.0144616
0.804129 0.0143532
0.805614 0.0142633
0.807101 0.0141569
0.808592 0.0140663
0.810085 0.0139608
0.811581 0.0138728
0.81308 0.0137693
0.814581 0.0136828
0.816085 0.0135844
0.817592 0.0134973
0.819102 0.0134002
0.820615 0.0133118
0.82213 0.0132177
0.823648 0.0131284
0.825169 0.0130349
0.826693 0.0129442
0.828219 0.0128541
0.829749 0.0127612
0.831281 0.0126746
0.832816 0.0125796
0.834354 0.0124968
0.835895 0.0123969
0.837438 0.0123231
0.838985 0.0122242
0.840534 0.0121539
0.842086 0.0120562
0.843641 0.0119864
0.845199 0.0118893
0.84676 0.0118195
0.848323 0.0117239
0.84989 0.0116532
0.851459 0.0115577
0.853031 0.0114875
0.854607 0.0113939
0.856185 0.0113245
0.857766 0.0112323
0.85935 0.0111621
0.860937 0.0110724
0.862526 0.0110049
0.864119 0.0109178
0.865715 0.0108505
0.867313 0.0107658
0.868915 0.0106978
0.87052 0.0106142
0.872127 0.0105455
0.873738 0.0104626
0.875351 0.0103941
0.876967 0.010313
0.878587 0.0102436
0.880209 0.0101639
0.881835 0.0100943
0.883463 0.0100169
0.885094 0.00994669
0.886729 0.00987134
0.888366 0.00980337
0.890007 0.0097317
0.89165 0.00966286
0.893297 0.00959326
0.894946 0.00952302
0.896599 0.00945571
0.898255 0.00938318
0.899913 0.00931817
0.901575 0.00924392
0.90324 0.009182
0.904908 0.00910158
0.906579 0.0090468
0.908253 0.00896767
0.90993 0.00891313
0.911611 0.00883526
0.913294 0.00878231
0.91498 0.00870847
0.91667 0.00865501
0.918363 0.00858299
0.920059 0.00852948
0.921758 0.00845777
0.92346 0.00840475
0.925165 0.00833361
0.926873 0.00828062
0.928585 0.00821021
0.9303 0.00815675
0.932018 0.00808786
0.933739 0.00803418
0.935463 0.00796588
0.93719 0.00791323
0.938921 0.00784697
0.940655 0.00779522
0.942392 0.00773243
0.944132 0.00768039
0.945875 0.00761887
0.947622 0.00756684
0.949372 0.0075058
0.951125 0.00745335
0.952881 0.00739321
0.954641 0.00734054
0.956404 0.00728174
0.95817 0.00722838
0.959939 0.00717096
0.961712 0.00711751
0.963488 0.00706145
0.965267 0.00700733
0.967049 0.00695436
0.968835 0.00690055
0.970624 0.00685037
0.972417 0.00679592
0.974212 0.00674828
0.976011 0.00669068
0.977814 0.00664664
0.979619 0.00658643
0.981428 0.00654487
0.983241 0.00648523
0.985056 0.00644441
0.986875 0.00638509
0.988698 0.00634461
0.990523 0.0062867
0.992352 0.00624609
0.994185 0.00618927
0.996021 0.00614942
0.99786 0.00609528
0.999703 0.00605625
1.00155 0.00600345
1.0034 0.00596371
1.00525 0.00591188
1.00711 0.00587256
1.00897 0.00582067
1.01083 0.00578078
1.0127 0.00572989
1.01457 0.00569011
1.01644 0.00563991
1.01832 0.00560039
1.0202 0.00555109
1.02208 0.00551158
1.02397 0.00546409
1.02586 0.00542509
1.02775 0.00537986
1.02965 0.00534089
1.03155 0.00529723
1.03346 0.00525804
1.03537 0.00521469
1.03728 0.00517521
1.03919 0.00513292
1.04111 0.00509265
1.04304 0.00505155
1.04496 0.00501043
1.04689 0.00497091
1.04882 0.00492888
1.05076 0.00489134
1.0527 0.00484819
1.05465 0.00481317
1.05659 0.00476751
1.05854 0.00473777
1.0605 0.00469375
1.06246 0.00466379
1.06442 0.00461997
1.06638 0.00458983
1.06835 0.00454661
1.07033 0.00451652
1.0723 0.00447373
1.07428 0.00444332
1.07627 0.00440128
1.07825 0.00437131
1.08025 0.00432971
1.08224 0.00430028
1.08424 0.00425942
1.08624 0.00423029
1.08825 0.00419185
1.09026 0.00416282
1.09227 0.00412542
1.09429 0.00409664
1.09631 0.00405959
1.09833 0.00403066
1.10036 0.00399414
1.10239 0.00396482
1.10443 0.00392876
1.10647 0.00389963
1.10851 0.00386423
1.11056 0.00383483
1.11261 0.00380035
1.11466 0.00377089
1.11672 0.00373762
1.11878 0.00370868
1.12085 0.0036771
1.12292 0.00364861
1.12499 0.00361841
1.12707 0.00358875
1.12915 0.00355956
1.13124 0.00352922
1.13333 0.003501
1.13542 0.00346992
1.13751 0.0034428
1.13962 0.00341028
1.14172 0.00338526
1.14383 0.00335072
1.14594 0.00332828
1.14806 0.00329465
1.15018 0.00327286
1.1523 0.00324028
1.15443 0.00321901
1.15656 0.00318809
1.1587 0.00316643
1.16083 0.00313566
1.16298 0.00311412
1.16513 0.00308353
1.16728 0.00306196
1.16943 0.00303179
1.17159 0.00301019
1.17376 0.00298042
1.17592 0.00295907
1.1781 0.00292971
1.18027 0.00290841
1.18245 0.0028799
1.18463 0.00285906
1.18682 0.00283195
1.18901 0.00281141
1.19121 0.00278552
1.19341 0.00276465
1.19561 0.00273905
1.19782 0.00271798
1.20003 0.00269286
1.20225 0.00267154
1.20447 0.00264692
1.20669 0.00262549
1.20892 0.00260137
1.21115 0.00257975
1.21339 0.00255646
1.21563 0.00253461
1.21787 0.0025123
1.22012 0.00249074
1.22238 0.00246992
1.22463 0.00244822
1.2269 0.00242866
1.22916 0.00240615
1.23143 0.00238743
1.2337 0.00236236
1.23598 0.00234654
1.23826 0.00232172
1.24055 0.0023059
1.24284 0.00228137
1.24514 0.00226544
1.24744 0.00224144
1.24974 0.00222573
1.25205 0.00220221
1.25436 0.00218693
1.25668 0.0021644
1.259 0.00214932
1.26132 0.00212798
1.26365 0.00211301
1.26598 0.00209172
1.26832 0.00207646
1.27066 0.00205558
1.27301 0.00204027
1.27536 0.00201951
1.27772 0.00200438
1.28008 0.0019839
1.28244 0.00196876
1.28481 0.00194867
1.28718 0.0019334
1.28956 0.00191409
1.29194 0.00189926
1.29432 0.00188077
1.29671 0.00186618
1.29911 0.00184868
1.30151 0.00183377
1.30391 0.00181662
1.30632 0.00180151
1.30873 0.00178482
1.31115 0.00176942
1.31357 0.00175306
1.31599 0.00173738
1.31842 0.00172155
1.32086 0.00170556
1.3233 0.00169055
1.32574 0.00167419
1.32819 0.00166019
1.33064 0.00164346
1.3331 0.00163092
1.33556 0.00161358
1.33803 0.00160258
1.3405 0.00158549
1.34297 0.00157443
1.34545 0.00155732
1.34794 0.0015464
1.35043 0.00152947
1.35292 0.0015184
1.35542 0.00150179
1.35792 0.0014908
1.36043 0.00147441
1.36294 0.0014635
1.36546 0.00144749
1.36798 0.00143679
1.37051 0.00142154
1.37304 0.00141125
1.37557 0.00139672
1.37811 0.00138635
1.38066 0.00137203
1.38321 0.00136148
1.38576 0.00134738
1.38832 0.00133681
1.39088 0.00132298
1.39345 0.00131224
1.39603 0.00129863
1.3986 0.00128787
1.40119 0.00127465
1.40377 0.00126391
1.40637 0.00125113
1.40896 0.00124055
1.41157 0.00122838
1.41417 0.00121807
1.41678 0.00120671
1.4194 0.00119618
1.42202 0.00118505
1.42465 0.00117418
1.42728 0.0011635
1.42991 0.0011522
1.43255 0.00114201
1.4352 0.00113026
1.43785 0.00112068
1.4405 0.00110777
1.44316 0.00109973
1.44583 0.00108676
1.4485 0.00107917
1.45117 0.00106672
1.45385 0.00105934
1.45654 0.00104781
1.45923 0.00104037
1.46192 0.00102892
1.46462 0.00102149
1.46733 0.00101002
1.47004 0.00100255
1.47275 0.000991241
1.47547 0.000983799
1.47819 0.000972708
1.48092 0.000965167
1.48366 0.000954254
1.4864 0.000946842
1.48914 0.000936162
1.49189 0.00092894
1.49465 0.000918786
1.49741 0.000911748
1.50017 0.000902203
1.50294 0.000895059
1.50572 0.000885674
1.5085 0.000878479
1.51129 0.00086925
1.51408 0.000861962
1.51687 0.000852942
1.51967 0.000845514
1.52248 0.00083666
1.52529 0.000829185
1.52811 0.000820663
1.53093 0.000813075
1.53376 0.000804919
1.53659 0.000797386
1.53943 0.000789735
1.54227 0.000782417
1.54512 0.000775376
1.54797 0.000767697
1.55083 0.00076097
1.55369 0.000752827
1.55656 0.000746665
1.55944 0.000737672
1.56231 0.000732399
1.5652 0.000723558
1.56809 0.000718296
1.57099 0.000709482
1.57389 0.000704335
1.57679 0.00069574
1.5797 0.000690692
1.58262 0.00068244
1.58554 0.000677576
1.58847 0.000669959
1.59141 0.000665022
1.59434 0.000657478
1.59729 0.000652554
1.60024 0.000645065
1.60319 0.000640058
1.60615 0.000632653
1.60912 0.000627628
1.61209 0.000620362
1.61507 0.000615316
1.61805 0.00060821
1.62104 0.00060319
1.62403 0.000596294
1.62703 0.000591342
1.63003 0.000584761
1.63304 0.000579992
1.63606 0.000573916
1.63908 0.000569136
1.64211 0.000563107
1.64514 0.000558202
1.64818 0.000552308
1.65122 0.000547289
1.65427 0.000541622
1.65733 0.000536452
1.66039 0.000530925
1.66345 0.00052565
1.66652 0.000520415
1.6696 0.00051499
1.67268 0.00051008
1.67577 0.000504516
1.67887 0.000500145
1.68197 0.000494452
1.68507 0.000490785
1.68819 0.000484832
1.6913 0.000481416
1.69443 0.00047549
1.69756 0.000472083
1.70069 0.000466211
1.70383 0.000462791
1.70698 0.000456974
1.71013 0.000453546
1.71329 0.00044783
1.71645 0.000444429
1.71962 0.000438834
1.7228 0.000435525
1.72598 0.000430174
1.72916 0.000426963
1.73236 0.000422078
1.73556 0.000418844
1.73876 0.000413984
1.74197 0.000410737
1.74519 0.000405941
1.74841 0.000402646
1.75164 0.000397919
1.75487 0.000394577
1.75812 0.000389924
1.76136 0.000386579
1.76461 0.000382073
1.76787 0.000378689
1.77114 0.000374325
1.77441 0.000370967
1.77768 0.000366841
1.78097 0.000363641
1.78426 0.000359862
1.78755 0.000356587
1.79085 0.000352886
1.79416 0.000349495
1.79747 0.000345959
1.80079 0.000342437
1.80412 0.000339029
1.80745 0.000335331
1.81079 0.000332142
1.81413 0.000328227
1.81748 0.000325355
1.82084 0.00032095
1.8242 0.00031868
1.82757 0.000314443
1.83094 0.000312268
1.83432 0.000308452
1.83771 0.000306265
1.8411 0.000302477
1.8445 0.000300256
1.84791 0.000296479
1.85132 0.000294267
1.85474 0.000290523
1.85816 0.000288283
1.8616 0.000284611
1.86503 0.000282394
1.86848 0.00027875
1.87193 0.000276523
1.87538 0.00027298
1.87885 0.000270787
1.88232 0.000267372
1.88579 0.000265307
1.88928 0.000262238
1.89276 0.000260129
1.89626 0.000257092
1.89976 0.000254946
1.90327 0.000251936
1.90678 0.000249784
1.9103 0.000246819
1.91383 0.000244619
1.91737 0.000241725
1.92091 0.000239497
1.92445 0.000236688
1.92801 0.000234408
1.93157 0.000231746
1.93514 0.000229454
1.93871 0.000226948
1.94229 0.000224774
1.94588 0.000222532
1.94947 0.000220246
1.95307 0.000218116
1.95667 0.00021569
1.96029 0.000213712
1.96391 0.000211008
1.96753 0.000209319
1.97117 0.000206441
1.97481 0.000204943
1.97845 0.000202095
1.98211 0.000200622
1.98577 0.000197827
1.98943 0.000196384
1.99311 0.000193672
1.99679 0.000192316
2.00048 0.000189883
2.00417 0.000188502
2.00787 0.000186111
2.01158 0.000184722
2.01529 0.000182344
2.01902 0.000180923
2.02274 0.000178578
2.02648 0.000177169
2.03022 0.000174833
2.03397 0.000173409
2.03773 0.000171128
2.04149 0.0001697
2.04526 0.000167482
2.04904 0.000166071
2.05282 0.000163929
2.05661 0.000162602
2.06041 0.0001607
2.06421 0.000159337
2.06802 0.000157465
2.07184 0.000156069
2.07567 0.000154246
2.0795 0.000152795
2.08334 0.000151018
2.08719 0.000149534
2.09104 0.000147816
2.0949 0.000146289
2.09877 0.00014465
2.10265 0.000143078
2.10653 0.000141533
2.11042 0.000139899
2.11432 0.000138519
2.11822 0.000136912
2.12213 0.000135746
2.12605 0.000133901
2.12998 0.000132983
2.13391 0.000131151
2.13785 0.000130221
2.1418 0.000128406
2.14576 0.000127471
2.14972 0.00012567
2.15369 0.000124728
2.15766 0.000122955
2.16165 0.000122016
2.16564 0.000120275
2.16964 0.000119366
2.17365 0.000117671
2.17766 0.000116815
2.18168 0.000115303
2.18571 0.000114435
2.18975 0.00011296
2.19379 0.000112072
2.19784 0.000110603
2.2019 0.00010971
2.20597 0.000108266
2.21004 0.000107357
2.21412 0.000105937
2.21821 0.000105017
2.2223 0.000103622
2.22641 0.000102693
2.23052 0.000101344
2.23464 0.000100412
2.23876 9.91279e-05
2.2429 9.82592e-05
2.24704 9.71121e-05
2.25119 9.62208e-05
2.25535 9.51105e-05
2.25951 9.41845e-05
2.26368 9.3108e-05
2.26786 9.21408e-05
2.27205 9.11164e-05
2.27625 9.00922e-05
2.28045 8.91285e-05
2.28466 8.80381e-05
2.28888 8.7162e-05
2.29311 8.59517e-05
2.29734 8.52254e-05
2.30158 8.3918e-05
2.30583 8.33548e-05
2.31009 8.21928e-05
2.31436 8.16344e-05
2.31863 8.04953e-05
2.32291 7.9931e-05
2.3272 7.88028e-05
2.3315 7.82293e-05
2.33581 7.71083e-05
2.34012 7.65298e-05
2.34444 7.54172e-05
2.34877 7.48368e-05
2.35311 7.37417e-05
2.35745 7.31577e-05
2.36181 7.20864e-05
2.36617 7.15168e-05
2.37054 7.04787e-05
2.37491 6.9938e-05
2.3793 6.90096e-05
2.38369 6.8469e-05
2.38809 6.75718e-05
2.3925 6.70198e-05
2.39692 6.61306e-05
2.40135 6.55642e-05
2.40578 6.46935e-05
2.41023 6.41113e-05
2.41468 6.32595e-05
2.41914 6.26612e-05
2.4236 6.18361e-05
2.42808 6.12283e-05
2.43256 6.04338e-05
2.43705 5.98171e-05
2.44155 5.90752e-05
2.44606 5.84863e-05
2.45058 5.78285e-05
2.4551 5.72204e-05
2.45964 5.66092e-05
2.46418 5.59609e-05
2.46873 5.53865e-05
2.47329 5.46751e-05
2.47786 5.41641e-05
2.48243 5.33175e-05
2.48702 5.29458e-05
2.49161 5.21092e-05
2.49621 5.1742e-05
2.50082 5.0917e-05
2.50544 5.05505e-05
2.51006 4.97496e-05
2.5147 4.94077e-05
2.51934 4.86913e-05
2.52399 4.83475e-05
2.52866 4.7661e-05
2.53333 4.73141e-05
2.538 4.66284e-05
2.54269 4.62797e-05
2.54739 4.55967e-05
2.55209 4.52403e-05
2.5568 4.45705e-05
2.56152 4.42055e-05
2.56625 4.35463e-05
2.57099 4.31846e-05
2.57574 4.25355e-05
2.5805 4.21766e-05
2.58526 4.15547e-05
2.59004 4.12146e-05
2.59482 4.06569e-05
2.59961 4.03196e-05
2.60441 3.97872e-05
2.60922 3.94365e-05
2.61404 3.89169e-05
2.61886 3.85518e-05
2.6237 3.80442e-05
2.62855 3.76646e-05
2.6334 3.71717e-05
2.63826 3.67799e-05
2.64313 3.6311e-05
2.64801 3.58974e-05
2.6529 3.54573e-05
2.6578 3.50313e-05
2.66271 3.46329e-05
2.66763 3.42118e-05
2.67255 3.38737e-05
2.67749 3.34197e-05
2.68243 3.31407e-05
2.68739 3.26234e-05
2.69235 3.24027e-05
2.69732 3.18901e-05
2.7023 3.16661e-05
2.70729 3.11537e-05
2.71229 3.09289e-05
2.7173 3.04251e-05
2.72232 3.01984e-05
2.72735 2.97029e-05
2.73238 2.94816e-05
2.73743 2.89979e-05
2.74248 2.87902e-05
2.74755 2.83542e-05
2.75262 2.81486e-05
2.7577 2.77368e-05
2.7628 2.75278e-05
2.7679 2.71192e-05
2.77301 2.69068e-05
2.77813 2.65021e-05
2.78326 2.62824e-05
2.7884 2.58828e-05
2.79355 2.56613e-05
2.79871 2.527e-05
2.80387 2.50418e-05
2.80905 2.46607e-05
2.81424 2.44343e-05
2.81944 2.40699e-05
2.82464 2.3854e-05
2.82986 2.35289e-05
2.83508 2.33114e-05
2.84032 2.30102e-05
2.84556 2.27827e-05
2.85082 2.24893e-05
2.85608 2.22486e-05
2.86136 2.19676e-05
2.86664 2.17131e-05
2.87193 2.14482e-05
2.87724 2.1173e-05
2.88255 2.0931e-05
2.88787 2.06306e-05
2.89321 2.04197e-05
2.89855 2.00546e-05
2.9039 1.99255e-05
2.90926 1.9597e-05
2.91464 1.9472e-05
2.92002 1.91638e-05
2.92541 1.90338e-05
2.93081 1.8729e-05
2.93623 1.85966e-05
2.94165 1.82929e-05
2.94708 1.81596e-05
2.95252 1.78566e-05
2.95797 1.77206e-05
2.96344 1.74223e-05
2.96891 1.72872e-05
2.97439 1.69923e-05
2.97988 1.68575e-05
2.98539 1.65726e-05
2.9909 1.64465e-05
2.99642 1.61889e-05
3.00195 1.60657e-05
3.0075 1.58243e-05
3.01305 1.56985e-05
3.01862 1.54592e-05
3.02419 1.53287e-05
3.02977 1.50942e-05
3.03537 1.49585e-05
3.04097 1.47281e-05
3.04659 1.45884e-05
3.05222 1.43653e-05
3.05785 1.42201e-05
3.0635 1.40045e-05
3.06916 1.3858e-05
3.07482 1.36555e-05
3.0805 1.35131e-05
3.08619 1.33334e-05
3.09189 1.3191e-05
3.0976 1.30281e-05
3.10332 1.28751e-05
3.10905 1.27238e-05
3.11479 1.25556e-05
3.12054 1.24174e-05
3.1263 1.22272e-05
3.13208 1.21115e-05
3.13786 1.18897e-05
3.14365 1.18069e-05
3.14946 1.15877e-05
3.15528 1.15062e-05
3.1611 1.12914e-05
3.16694 1.12154e-05
3.17279 1.1021e-05
3.17865 1.09475e-05
3.18452 1.07684e-05
3.1904 1.06927e-05
3.19629 1.05149e-05
3.20219 1.04376e-05
3.2081 1.02605e-05
3.21403 1.01812e-05
3.21996 1.00057e-05
3.22591 9.92625e-06
3.23187 9.75183e-06
3.23783 9.67141e-06
3.24381 9.50082e-06
3.2498 9.41973e-06
3.2558 9.25473e-06
3.26182 9.17833e-06
3.26784 9.02985e-06
3.27387 8.95549e-06
3.27992 8.81922e-06
3.28598 8.74121e-06
3.29204 8.60778e-06
3.29812 8.52654e-06
3.30421 8.39612e-06
3.31031 8.31141e-06
3.31643 8.18367e-06
3.32255 8.09447e-06
3.32869 7.97243e-06
3.33483 7.87928e-06
3.34099 7.76356e-06
3.34716 7.66521e-06
3.35334 7.55998e-06
3.35953 7.461e-06
3.36574 7.37245e-06
3.37195 7.27073e-06
3.37818 7.19699e-06
3.38442 7.07399e-06
3.39067 7.02197e-06
3.39693 6.89229e-06
3.4032 6.84566e-06
3.40949 6.71611e-06
3.41578 6.66854e-06
3.42209 6.54099e-06
3.42841 6.49292e-06
3.43474 6.36685e-06
3.44108 6.31968e-06
3.44744 6.19603e-06
3.4538 6.15156e-06
3.46018 6.0389e-06
3.46657 5.99628e-06
3.47297 5.89514e-06
3.47939 5.85109e-06
3.48581 5.74989e-06
3.49225 5.70533e-06
3.4987 5.60474e-06
3.50516 5.55873e-06
3.51163 5.45943e-06
3.51811 5.41194e-06
3.52461 5.3139e-06
3.53112 5.26559e-06
3.53764 5.16996e-06
3.54417 5.12127e-06
3.55072 5.02899e-06
3.55727 4.98205e-06
3.56384 4.89962e-06
3.57042 4.8542e-06
3.57702 4.78022e-06
3.58362 4.7322e-06
3.59024 4.66089e-06
3.59687 4.60948e-06
3.60351 4.54065e-06
3.61017 4.48596e-06
3.61683 4.42057e-06
3.62351 4.36117e-06
3.6302 4.30051e-06
3.63691 4.23549e-06
3.64362 4.18161e-06
3.65035 4.10849e-06
3.65709 4.06578e-06
3.66384 3.98382e-06
3.67061 3.959e-06
3.67739 3.88637e-06
3.68418 3.86083e-06
3.69098 3.78815e-06
3.6978 3.7621e-06
3.70463 3.68944e-06
3.71147 3.66323e-06
3.71832 3.59086e-06
3.72519 3.56396e-06
3.73207 3.49217e-06
3.73896 3.46485e-06
3.74586 3.39426e-06
3.75278 3.36719e-06
3.75971 3.29807e-06
3.76665 3.27228e-06
3.77361 3.20896e-06
3.78058 3.18474e-06
3.78756 3.12892e-06
3.79455 3.10374e-06
3.80156 3.04841e-06
3.80858 3.02224e-06
3.81561 2.9675e-06
3.82266 2.94048e-06
3.82972 2.88645e-06
3.83679 2.85823e-06
3.84387 2.80534e-06
3.85097 2.77659e-06
3.85808 2.72507e-06
3.86521 2.69502e-06
3.87234 2.64633e-06
3.87949 2.61686e-06
3.88666 2.57375e-06
3.89384 2.54548e-06
3.90103 2.50799e-06
3.90823 2.4774e-06
3.91545 2.44208e-06
3.92268 2.40811e-06
3.92992 2.37599e-06
3.93718 2.33782e-06
3.94445 2.30951e-06
3.95173 2.26324e-06
3.95903 2.24334e-06
3.96634 2.19304e-06
3.97366 2.17768e-06
3.981 2.12816e-06
3.98835 2.11362e-06
3.99572 2.06793e-06
4.0031 2.05451e-06
4.01049 2.0147e-06
4.01789 2.00086e-06
4.02531 1.96132e-06
4.03275 1.94707e-06
4.04019 1.90764e-06
4.04765 1.89303e-06
4.05513 1.85384e-06
4.06262 1.83883e-06
4.07012 1.79996e-06
4.07763 1.7847e-06
4.08516 1.74633e-06
4.09271 1.73122e-06
4.10027 1.69375e-06
4.10784 1.67916e-06
4.11542 1.6448e-06
4.12302 1.63115e-06
4.13064 1.60159e-06
4.13826 1.58742e-06
4.14591 1.55833e-06
4.15356 1.54323e-06
4.16123 1.51469e-06
4.16892 1.49874e-06
4.17661 1.47095e-06
4.18433 1.45414e-06
4.19205 1.4272e-06
4.19979 1.40938e-06
4.20755 1.3837e-06
4.21532 1.36471e-06
4.2231 1.34126e-06
4.2309 1.32186e-06
4.23871 1.30166e-06
4.24654 1.28291e-06
4.25438 1.26671e-06
4.26224 1.24493e-06
4.27011 1.23161e-06
4.278 1.20445e-06
4.2859 1.1963e-06
4.29381 1.16921e-06
4.30174 1.16085e-06
4.30968 1.13394e-06
4.31764 1.12552e-06
4.32561 1.09879e-06
4.3336 1.0904e-06
4.3416 1.06402e-06
4.34962 1.05609e-06
4.35765 1.03152e-06
4.3657 1.0244e-06
4.37376 1.00366e-06
4.38184 9.96278e-07
4.38993 9.75564e-07
4.39804 9.67863e-07
4.40616 9.47366e-07
4.41429 9.39395e-07
4.42245 9.18907e-07
4.43061 9.1077e-07
4.43879 8.90559e-07
4.44699 8.82134e-07
4.4552 8.62262e-07
4.46343 8.53685e-07
4.47167 8.34469e-07
4.47993 8.26112e-07
4.4882 8.0845e-07
4.49649 8.00806e-07
4.50479 7.86064e-07
4.51311 7.77949e-07
4.52144 7.63623e-07
4.52979 7.54768e-07
4.53816 7.40967e-07
4.54654 7.31433e-07
4.55493 7.18185e-07
4.56335 7.0784e-07
4.57177 6.9551e-07
4.58021 6.84036e-07
4.58867 6.72876e-07
4.59715 6.60052e-07
4.60564 6.50692e-07
4.61414 6.35888e-07
4.62266 6.29985e-07
4.6312 6.16094e-07
4.63975 6.12138e-07
4.64832 5.98215e-07
4.6569 5.94197e-07
4.6655 5.80278e-07
4.67411 5.76121e-07
4.68275 5.62239e-07
4.69139 5.57985e-07
4.70006 5.4413e-07
4.70874 5.39773e-07
4.71743 5.26105e-07
4.72614 5.21778e-07
4.73487 5.08314e-07
4.74361 5.04093e-07
4.75237 4.9148e-07
4.76115 4.87837e-07
4.76994 4.77424e-07
4.77875 4.73606e-07
4.78757 4.63277e-07
4.79641 4.59283e-07
4.80527 4.49064e-07
4.81414 4.44895e-07
4.82303 4.34728e-07
4.83194 4.30331e-07
4.84086 4.20425e-07
4.8498 4.15824e-07
4.85876 4.06123e-07
4.86773 4.0135e-07
4.87672 3.92074e-07
4.88572 3.87164e-07
4.89475 3.7878e-07
4.90378 3.74466e-07
4.91284 3.67705e-07
4.92191 3.62918e-07
4.931 3.56542e-07
4.94011 3.5127e-07
4.94923 3.453e-07
4.95837 3.39346e-07
4.96752 3.3402e-07
4.9767 3.27035e-07
4.98589 3.22704e-07
4.99509 3.13693e-07
5.00432 3.11444e-07
5.01356 3.02535e-07
5.02282 3.00355e-07
5.03209 2.91865e-07
5.04138 2.90002e-07
5.05069 2.83227e-07
5.06002 2.81271e-07
5.06936 2.74517e-07
5.07873 2.72495e-07
5.0881 2.65735e-07
5.0975 2.63692e-07
5.10691 2.56931e-07
5.11634 2.54803e-07
5.12579 2.48088e-07
5.13526 2.45915e-07
5.14474 2.39278e-07
5.15424 2.37064e-07
5.16376 2.30525e-07
5.17329 2.28369e-07
5.18285 2.22207e-07
5.19242 2.2036e-07
5.202 2.15486e-07
5.21161 2.13533e-07
5.22123 2.08696e-07
5.23088 2.06614e-07
5.24054 2.01875e-07
5.25021 1.99673e-07
5.25991 1.94989e-07
5.26962 1.92619e-07
5.27935 1.8812e-07
5.2891 1.85583e-07
5.29887 1.81247e-07
5.30865 1.78535e-07
5.31846 1.74479e-07
5.32828 1.71585e-07
5.33812 1.6803e-07
5.34797 1.65465e-07
5.35785 1.6281e-07
5.36774 1.59849e-07
5.37765 1.57556e-07
5.38758 1.53965e-07
5.39753 1.5226e-07
5.4075 1.48e-07
5.41749 1.46933e-07
5.42749 1.42682e-07
5.43751 1.41599e-07
5.44755 1.37359e-07
5.45761 1.36283e-07
5.46769 1.3209e-07
5.47779 1.31031e-07
5.4879 1.26977e-07
5.49804 1.26113e-07
5.50819 1.22986e-07
5.51836 1.22081e-07
5.52855 1.18967e-07
5.53876 1.18028e-07
5.54899 1.14919e-07
5.55923 1.13943e-07
5.5695 1.1085e-07
5.57979 1.09826e-07
5.59009 1.06754e-07
5.60041 1.05699e-07
5.61075 1.02672e-07
5.62111 1.01588e-07
5.63149 9.8624e-08
5.64189 9.753e-08
5.65231 9.47222e-08
5.66275 9.38025e-08
5.67321 9.16677e-08
5.68368 9.06719e-08
5.69418 8.85938e-08
5.70469 8.75196e-08
5.71523 8.55011e-08
5.72578 8.43234e-08
5.73635 8.23868e-08
5.74695 8.10981e-08
5.75756 7.92564e-08
5.76819 7.78109e-08
5.77884 7.61422e-08
5.78951 7.45268e-08
5.8002 7.30512e-08
5.81092 7.11841e-08
5.82165 7.01099e-08
5.8324 6.81955e-08
5.84317 6.77716e-08
5.85396 6.58785e-08
5.86477 6.54406e-08
5.8756 6.35476e-08
5.88645 6.30889e-08
5.89732 6.11981e-08
5.90821 6.07254e-08
5.91912 5.88377e-08
5.93005 5.8352e-08
5.941 5.6473e-08
5.95197 5.5983e-08
5.96296 5.41235e-08
5.97397 5.36472e-08
5.985 5.18456e-08
5.99605 5.14544e-08
6.00713 5.00842e-08
6.01822 4.96768e-08
6.02933 4.83421e-08
6.04047 4.79224e-08
6.05162 4.6584e-08
6.06279 4.61367e-08
6.07399 4.48182e-08
6.08521 4.43431e-08
6.09644 4.30441e-08
6.1077 4.25428e-08
6.11898 4.12659e-08
6.13028 4.07378e-08
6.1416 3.95064e-08
6.15294 3.89571e-08
6.1643 3.78095e-08
6.17569 3.73409e-08
6.18709 3.64778e-08
6.19851 3.59768e-08
6.20996 3.51792e-08
6.22143 3.46213e-08
6.23292 3.38646e-08
6.24443 3.32318e-08
6.25596 3.25436e-08
6.26751 3.18034e-08
6.27908 3.1214e-08
6.29068 3.032e-08
6.30229 2.98914e-08
6.31393 2.87933e-08
6.32559 2.85769e-08
6.33727 2.75045e-08
6.34897 2.73288e-08
6.3607 2.65118e-08
6.37244 2.63368e-08
6.38421 2.55539e-08
6.396 2.53674e-08
6.40781 2.4588e-08
6.41964 2.4396e-08
6.4315 2.36158e-08
6.44338 2.34161e-08
6.45527 2.26334e-08
6.46719 2.24277e-08
6.47914 2.16533e-08
6.4911 2.14435e-08
6.50309 2.06794e-08
6.5151 2.04735e-08
6.52713 1.97345e-08
6.53918 1.95639e-08
6.55126 1.89985e-08
6.56335 1.88269e-08
6.57547 1.82953e-08
6.58761 1.81084e-08
6.59978 1.75838e-08
6.61197 1.73857e-08
6.62418 1.68693e-08
6.63641 1.66534e-08
6.64866 1.61493e-08
6.66094 1.59115e-08
6.67324 1.54304e-08
6.68556 1.51751e-08
6.69791 1.47148e-08
6.71028 1.44389e-08
6.72267 1.40291e-08
6.73508 1.37877e-08
6.74752 1.34889e-08
6.75998 1.323e-08
6.77246 1.29756e-08
6.78497 1.26662e-08
6.7975 1.24573e-08
6.81005 1.20209e-08
6.82263 1.19356e-08
6.83522 1.14986e-08
6.84785 1.14114e-08
6.86049 1.09756e-08
6.87316 1.08866e-08
6.88585 1.04547e-08
6.89857 1.03665e-08
6.91131 9.94481e-09
6.92407 9.87437e-09
6.93686 9.55098e-09
6.94967 9.48215e-09
6.9625 9.1828e-09
6.97536 9.11041e-09
6.98824 8.81127e-09
7.00114 8.73558e-09
7.01407 8.43759e-09
7.02702 8.35914e-09
7.04 8.06132e-09
7.053 7.97886e-09
7.06602 7.68413e-09
7.07907 7.59869e-09
7.09214 7.30802e-09
7.10524 7.22162e-09
7.11836 6.94429e-09
7.1315 6.87094e-09
7.14467 6.65977e-09
7.15787 6.58644e-09
7.17108 6.39739e-09
7.18433 6.31625e-09
7.19759 6.13164e-09
7.21088 6.04387e-09
7.2242 5.86497e-09
7.23754 5.76617e-09
7.2509 5.59545e-09
7.26429 5.48427e-09
7.27771 5.32549e-09
7.29115 5.20154e-09
7.30461 5.05821e-09
7.3181 4.9138e-09
7.33161 4.8007e-09
7.34515 4.66253e-09
7.35872 4.59778e-09
7.3723 4.44018e-09
7.38592 4.41124e-09
7.39956 4.25304e-09
7.41322 4.22319e-09
7.42691 4.06467e-09
7.44062 4.03354e-09
7.45436 3.87478e-09
7.46813 3.84267e-09
7.48192 3.68429e-09
7.49574 3.65126e-09
7.50958 3.4945e-09
7.52345 3.46175e-09
7.53734 3.30872e-09
7.55126 3.28193e-09
7.5652 3.16384e-09
7.57917 3.1392e-09
7.59317 3.034e-09
7.60719 3.00785e-09
7.62124 2.90316e-09
7.63531 2.87515e-09
7.64941 2.77092e-09
7.66353 2.74118e-09
7.67769 2.63803e-09
7.69186 2.6062e-09
7.70607 2.50463e-09
7.7203 2.47031e-09
7.73455 2.37154e-09
7.74884 2.33554e-09
7.76315 2.24267e-09
7.77748 2.21193e-09
7.79184 2.14125e-09
7.80623 2.11084e-09
7.82065 2.0511e-09
7.83509 2.01699e-09
7.84956 1.96035e-09
7.86405 1.92117e-09
7.87857 1.86868e-09
7.89312 1.82327e-09
7.9077 1.77623e-09
7.9223 1.72149e-09
7.93693 1.68357e-09
7.95158 1.61043e-09
7.96627 1.5917e-09
7.98098 1.51321e-09
7.99572 1.5032e-09
8.01048 1.44223e-09
8.02527 1.43312e-09
8.04009 1.38069e-09
8.05494 1.37109e-09
8.06981 1.31868e-09
8.08472 1.30865e-09
8.09965 1.25616e-09
8.1146 1.24565e-09
8.12959 1.19303e-09
8.1446 1.18196e-09
8.15964 1.12972e-09
8.17471 1.1185e-09
8.1898 1.06635e-09
8.20492 1.05515e-09
8.22008 1.00449e-09
8.23526 9.95172e-10
8.25046 9.55788e-10
8.2657 9.47245e-10
8.28096 9.13956e-10
8.29625 9.04795e-10
8.31157 8.71857e-10
8.32692 8.61903e-10
8.3423 8.29401e-10
8.3577 8.18407e-10
8.37314 7.86495e-10
8.3886 7.74406e-10
8.40409 7.43388e-10
8.41961 7.30291e-10
8.43516 7.00535e-10
8.45073 6.86141e-10
8.46634 6.58827e-10
8.48197 6.45845e-10
8.49763 6.25872e-10
8.51333 6.13153e-10
8.52905 5.97806e-10
8.5448 5.82704e-10
8.56057 5.69495e-10
8.57638 5.50695e-10
8.59222 5.40952e-10
8.60809 5.16045e-10
8.62398 5.12119e-10
8.63991 4.87242e-10
8.65586 4.83233e-10
8.67185 4.58439e-10
8.68786 4.5444e-10
8.7039 4.29999e-10
8.71997 4.26811e-10
8.73608 4.07527e-10
8.75221 4.0478e-10
8.76837 3.89051e-10
8.78456 3.86118e-10
8.80078 3.7041e-10
8.81704 3.67337e-10
8.83332 3.516e-10
8.84963 3.48336e-10
8.86597 3.32567e-10
8.88234 3.29138e-10
8.89874 3.13485e-10
8.91518 3.09877e-10
8.93164 2.94417e-10
8.94813 2.90676e-10
8.96466 2.75702e-10
8.98121 2.72544e-10
8.9978 2.60809e-10
9.01441 2.58045e-10
9.03106 2.48669e-10
9.04773 2.45599e-10
9.06444 2.36445e-10
9.08118 2.33005e-10
9.09795 2.24089e-10
9.11475 2.20154e-10
9.13158 2.11644e-10
9.14844 2.07165e-10
9.16534 1.99101e-10
9.18226 1.93986e-10
9.19922 1.86588e-10
9.2162 1.806e-10
9.23322 1.74449e-10
9.25027 1.68658e-10
9.26736 1.64709e-10
9.28447 1.58706e-10
9.30161 1.56865e-10
9.31879 1.49933e-10
9.336 1.48943e-10
9.35324 1.41991e-10
9.37051 1.40945e-10
9.38781 1.33973e-10
9.40515 1.32876e-10
9.42252 1.25881e-10
9.43992 1.24751e-10
9.45735 1.17801e-10
9.47481 1.16667e-10
9.49231 1.09826e-10
9.50984 1.08889e-10
9.5274 1.03396e-10
9.54499 1.02636e-10
9.56262 9.84149e-11
9.58027 9.76001e-11
9.59797 9.33759e-11
9.61569 9.25235e-11
9.63345 8.83014e-11
9.65123 8.73751e-11
9.66906 8.31744e-11
9.68691 8.21469e-11
9.7048 7.80069e-11
9.72272 7.69171e-11
9.74067 7.2851e-11
9.75866 7.16665e-11
9.77668 6.77795e-11
9.79474 6.67221e-11
9.81282 6.36819e-11
9.83094 6.27834e-11
9.8491 6.0533e-11
9.86728 5.95027e-11
9.88551 5.73614e-11
9.90376 5.61757e-11
9.92205 5.41551e-11
9.94037 5.27425e-11
9.95873 5.09129e-11
9.97712 4.9217e-11
9.99554 4.76536e-11
10.014 4.55535e-11
10.0325 4.43974e-11
10.051 4.152e-11
10.0696 4.12302e-11
10.0882 3.88756e-11
10.1068 3.86504e-11
10.1255 3.69324e-11
10.1442 3.6694e-11
10.1629 3.49691e-11
10.1817 3.47174e-11
10.2005 3.29831e-11
10.2193 3.2721e-11
10.2382 3.0981e-11
10.2571 3.07054e-11
10.276 2.89637e-11
10.295 2.86765e-11
10.314 2.69426e-11
10.333 2.66534e-11
10.3521 2.49452e-11
10.3712 2.46965e-11
10.3904 2.33e-11
10.4096 2.31108e-11
10.4288 2.21097e-11
10.4481 2.19012e-11
10.4674 2.09073e-11
10.4867 2.06795e-11
10.5061 1.96916e-11
10.5255 1.94353e-11
10.5449 1.84645e-11
10.5644 1.81743e-11
10.5839 1.72267e-11
10.6034 1.69044e-11
10.623 1.59906e-11
10.6426 1.56256e-11
10.6623 1.47715e-11
10.682 1.44268e-11
10.7017 1.37658e-11
10.7214 1.34828e-11
10.7412 1.30454e-11
10.7611 1.2705e-11
10.7809 1.23164e-11
10.8008 1.18974e-11
10.8208 1.15807e-11
10.8408 1.1029e-11
10.8608 1.08365e-11
10.8809 1.01686e-11
10.9009 1.00876e-11
10.9211 9.41985e-12
10.9412 9.33873e-12
10.9614 8.67619e-12
10.9817 8.6062e-12
11.002 8.05174e-12
11.0223 8.00303e-12
11.0426 7.62504e-12
11.063 7.57194e-12
11.0835 7.1931e-12
11.1039 7.13799e-12
11.1244 6.75754e-12
11.145 6.69955e-12
11.1655 6.31772e-12
11.1862 6.25528e-12
11.2068 5.87386e-12
11.2275 5.80736e-12
11.2483 5.42807e-12
11.269 5.35905e-12
11.2898 4.98726e-12
11.3107 4.92493e-12
11.3316 4.61515e-12
11.3525 4.56915e-12
11.3735 4.36501e-12
11.3945 4.31339e-12
11.4155 4.11226e-12
11.4366 4.05308e-12
11.4577 3.8567e-12
11.4789 3.78916e-12
11.5001 3.59811e-12
11.5213 3.51956e-12
11.5426 3.33798e-12
11.5639 3.24497e-12
11.5852 3.07696e-12
11.6066 2.96918e-12
11.6281 2.81922e-12
11.6495 2.70746e-12
11.671 2.60251e-12
11.6926 2.51041e-12
11.7142 2.4578e-12
11.7358 2.32529e-12
11.7575 2.3116e-12
11.7792 2.17861e-12
11.801 2.16397e-12
11.8227 2.03041e-12
11.8446 2.01479e-12
11.8664 1.88063e-12
11.8884 1.86439e-12
11.9103 1.73026e-12
11.9323 1.71347e-12
11.9543 1.58049e-12
11.9764 1.56569e-12
11.9985 1.45102e-12
12.0207 1.44163e-12
12.0429 1.36953e-12
12.0651 1.35955e-12
12.0874 1.28721e-12
12.1097 1.27637e-12
12.1321 1.20391e-12
12.1545 1.19216e-12
12.1769 1.11989e-12
12.1994 1.10687e-12
12.2219 1.03502e-12
12.2445 1.02075e-12
12.2671 9.49748e-13
12.2898 9.33987e-13
12.3125 8.65147e-13
12.3352 8.50102e-13
12.358 7.91859e-13
12.3808 7.81512e-13
12.4037 7.46373e-13
12.4266 7.34022e-13
12.4495 7.00315e-13
12.4725 6.85805e-13
12.4955 6.53919e-13
12.5186 6.36397e-13
12.5417 6.0687e-13
12.5649 5.85584e-13
12.5881 5.59385e-13
12.6113 5.32909e-13
12.6346 5.11805e-13
12.658 4.77174e-13
12.6813 4.64612e-13
12.7048 4.26042e-13
12.7282 4.23953e-13
12.7517 4.01216e-13
12.7753 3.98972e-13
12.7989 3.76105e-13
12.8225 3.73728e-13
12.8462 3.50771e-13
12.8699 3.48231e-13
12.8937 3.25162e-13
12.9175 3.22449e-13
12.9413 2.99255e-13
12.9652 2.96364e-13
12.9892 2.73189e-13
13.0131 2.70299e-13
13.0372 2.47212e-13
13.0612 2.44512e-13
13.0854 2.24068e-13
13.1095 2.22469e-13
13.1337 2.10683e-13
13.158 2.08925e-13
13.1823 1.97175e-13
13.2066 1.95206e-13
13.231 1.83541e-13
13.2555 1.81315e-13
13.2799 1.69732e-13
13.3045 1.67143e-13
13.329 1.5579e-13
13.3536 1.52805e-13
13.3783 1.4178e-13
13.403 1.38404e-13
13.4277 1.27819e-13
13.4525 1.2425e-13
13.4774 1.15372e-13
13.5023 1.13066e-13
13.5272 1.08296e-13
13.5522 1.05509e-13
13.5772 1.01156e-13
13.6023 9.76617e-14
13.6274 9.3936e-14
13.6526 8.93872e-14
13.6778 8.66293e-14
13.703 7.98434e-14
13.7283 7.92437e-14
13.7537 7.24486e-14
13.7791 7.18441e-14
13.8045 6.50511e-14
13.83 6.44624e-14
13.8556 5.82354e-14
13.8811 5.79362e-14
13.9068 5.4598e-14
13.9325 5.42765e-14
13.9582 5.09174e-14
13.984 5.05698e-14
14.0098 4.72053e-14
14.0357 4.6836e-14
14.0616 4.34459e-14
14.0875 4.30455e-14
14.1136 3.96448e-14
14.1396 3.92145e-14
14.1657 3.58272e-14
14.1919 3.53834e-14
14.2181 3.19965e-14
14.2443 3.15539e-14
14.2706 2.84694e-14
14.297 2.82179e-14
14.3234 2.66262e-14
14.3499 2.63364e-14
14.3763 2.476e-14
14.4029 2.4421e-14
14.4295 2.28796e-14
14.4561 2.24791e-14
14.4828 2.09745e-14
14.5096 2.05031e-14
14.5364 1.90451e-14
14.5632 1.84866e-14
14.5901 1.71133e-14
14.617 1.64367e-14
14.644 1.51714e-14
14.6711 1.43946e-14
14.6982 1.33896e-14
14.7253 1.29001e-14
14.7525 1.24788e-14
14.7797 1.1825e-14
14.807 1.15571e-14
14.8344 1.06928e-14
14.8618 1.06271e-14
14.8892 9.75744e-15
14.9167 9.68528e-15
14.9443 8.80857e-15
14.9719 8.73218e-15
14.9995 7.8542e-15
15.0272 7.7754e-15
15.055 6.89702e-15
15.0828 6.81684e-15
15.1106 5.98022e-15
15.1385 5.94534e-15
15.1665 5.5442e-15
15.1945 5.50582e-15
15.2225 5.10269e-15
15.2506 5.06321e-15
15.2788 4.65881e-15
15.307 4.61543e-15
15.3353 4.20937e-15
15.3636 4.15899e-15
15.392 3.75193e-15
15.4204 3.69587e-15
15.4489 3.29361e-15
15.4774 3.23006e-15
15.506 2.83308e-15
15.5346 2.76581e-15
15.5633 2.39889e-15
15.592 2.37254e-15
15.6208 2.2436e-15
15.6497 2.21029e-15
15.6786 2.08428e-15
15.7075 2.04474e-15
15.7365 1.92684e-15
15.7656 1.88138e-15
15.7947 1.769e-15
15.8239 1.70416e-15
15.8531 1.59632e-15
15.8824 1.5174e-15
15.9117 1.42947e-15
15.9411 1.30837e-15
15.9705 1.16662e-15
16 0


==> anc/figure1/DATA/PHOTON/LAMBDA_5/pTSpectrum_LeadingOrderRatePhotons17600.txt <==
# 1:pT 2:PhotonSpectrum=dN/d^2xT d^2pT dy
0.01 711.482
0.0100185 709.967
0.010037 708.069
0.0100555 706.513
0.0100741 704.607
0.0100927 703.016
0.0101113 701.124
0.01013 699.502
0.0101487 697.607
0.0101674 695.931
0.0101862 694.004
0.010205 692.296
0.0102239 690.367
0.0102427 688.633
0.0102617 686.656
0.0102806 684.863
0.0102996 682.839
0.0103186 680.977
0.0103377 678.818
0.0103567 676.973
0.0103759 674.814
0.010395 672.963
0.0104142 670.829
0.0104335 668.914
0.0104527 666.813
0.010472 664.938
0.0104914 662.852
0.0105107 660.942
0.0105301 658.908
0.0105496 656.965
0.0105691 654.948
0.0105886 653.027
0.0106081 651.057
0.0106277 649.161
0.0106474 647.237
0.010667 645.302
0.0106867 643.42
0.0107065 641.482
0.0107262 639.619
0.010746 637.65
0.0107659 635.812
0.0107858 633.797
0.0108057 632.033
0.0108256 629.913
0.0108456 628.256
0.0108656 626.17
0.0108857 624.521
0.0109058 622.424
0.0109259 620.794
0.0109461 618.791
0.0109663 617.121
0.0109866 615.147
0.0110069 613.477
0.0110272 611.492
0.0110476 609.829
0.011068 607.87
0.0110884 606.207
0.0111089 604.251
0.0111294 602.58
0.0111499 600.625
0.0111705 598.971
0.0111912 597.04
0.0112118 595.385
0.0112325 593.5
0.0112533 591.857
0.0112741 590.02
0.0112949 588.351
0.0113157 586.522
0.0113366 584.867
0.0113576 583.071
0.0113785 581.39
0.0113995 579.616
0.0114206 577.921
0.0114417 576.122
0.0114628 574.435
0.011484 572.683
0.0115052 570.981
0.0115264 569.248
0.0115477 567.532
0.011569 565.864
0.0115904 564.145
0.0116118 562.529
0.0116332 560.781
0.0116547 559.188
0.0116762 557.354
0.0116978 555.885
0.0117194 554.015
0.0117411 552.563
0.0117627 550.713
0.0117845 549.261
0.0118062 547.426
0.011828 545.971
0.0118499 544.184
0.0118717 542.706
0.0118937 540.927
0.0119156 539.466
0.0119376 537.757
0.0119597 536.3
0.0119818 534.611
0.0120039 533.141
0.0120261 531.441
0.0120483 529.983
0.0120705 528.284
0.0120928 526.835
0.0121151 525.144
0.0121375 523.694
0.0121599 522.02
0.0121824 520.525
0.0122049 518.886
0.0122274 517.426
0.01225 515.816
0.0122726 514.337
0.0122953 512.776
0.012318 511.28
0.0123407 509.74
0.0123635 508.246
0.0123863 506.706
0.0124092 505.215
0.0124321 503.685
0.0124551 502.167
0.0124781 500.685
0.0125011 499.156
0.0125242 497.685
0.0125473 496.13
0.0125705 494.697
0.0125937 493.12
0.012617 491.758
0.0126403 490.117
0.0126636 488.848
0.012687 487.228
0.0127104 485.949
0.0127339 484.341
0.0127574 483.038
0.012781 481.457
0.0128046 480.145
0.0128282 478.575
0.0128519 477.268
0.0128756 475.699
0.0128994 474.389
0.0129232 472.847
0.0129471 471.545
0.012971 470.025
0.012995 468.728
0.0130189 467.234
0.013043 465.946
0.0130671 464.472
0.0130912 463.187
0.0131154 461.726
0.0131396 460.427
0.0131639 458.99
0.0131882 457.668
0.0132125 456.223
0.0132369 454.941
0.0132614 453.51
0.0132859 452.212
0.0133104 450.816
0.013335 449.501
0.0133596 448.113
0.0133843 446.821
0.013409 445.477
0.0134337 444.189
0.0134585 442.861
0.0134834 441.546
0.0135083 440.248
0.0135332 438.909
0.0135582 437.643
0.0135833 436.272
0.0136083 435.026
0.0136335 433.601
0.0136587 432.431
0.0136839 430.968
0.0137091 429.838
0.0137345 428.385
0.0137598 427.258
0.0137852 425.846
0.0138107 424.719
0.0138362 423.34
0.0138617 422.183
0.0138873 420.805
0.013913 419.652
0.0139387 418.293
0.0139644 417.141
0.0139902 415.792
0.014016 414.629
0.0140419 413.288
0.0140678 412.145
0.0140938 410.79
0.0141198 409.66
0.0141459 408.335
0.014172 407.214
0.0141982 405.922
0.0142244 404.777
0.0142507 403.509
0.014277 402.379
0.0143034 401.126
0.0143298 399.969
0.0143563 398.735
0.0143828 397.561
0.0144093 396.35
0.0144359 395.168
0.0144626 393.952
0.0144893 392.784
0.0145161 391.591
0.0145429 390.41
0.0145697 389.244
0.0145966 388.074
0.0146236 386.94
0.0146506 385.754
0.0146776 384.651
0.0147047 383.439
0.0147319 382.36
0.0147591 381.074
0.0147863 380.082
0.0148136 378.801
0.014841 377.797
0.0148684 376.53
0.0148959 375.52
0.0149234 374.28
0.0149509 373.261
0.0149785 372.034
0.0150062 371.027
0.0150339 369.825
0.0150617 368.827
0.0150895 367.645
0.0151173 366.644
0.0151453 365.47
0.0151732 364.459
0.0152012 363.291
0.0152293 362.275
0.0152574 361.108
0.0152856 360.105
0.0153138 358.951
0.0153421 357.945
0.0153705 356.81
0.0153988 355.784
0.0154273 354.662
0.0154558 353.655
0.0154843 352.554
0.0155129 351.549
0.0155415 350.471
0.0155702 349.45
0.015599 348.376
0.0156278 347.356
0.0156567 346.288
0.0156856 345.264
0.0157145 344.212
0.0157435 343.163
0.0157726 342.143
0.0158017 341.076
0.0158309 340.079
0.0158602 339
0.0158894 338.028
0.0159188 336.926
0.0159482 336.017
0.0159776 334.893
0.0160071 334.008
0.0160367 332.894
0.0160663 332.008
0.016096 330.9
0.0161257 330.018
0.0161555 328.934
0.0161853 328.026
0.0162152 326.952
0.0162451 326.05
0.0162751 324.979
0.0163052 324.087
0.0163353 323.034
0.0163655 322.141
0.0163957 321.115
0.016426 320.237
0.0164563 319.208
0.0164867 318.331
0.0165171 317.307
0.0165476 316.426
0.0165782 315.417
0.0166088 314.527
0.0166395 313.523
0.0166702 312.634
0.016701 311.653
0.0167318 310.75
0.0167627 309.785
0.0167937 308.876
0.0168247 307.936
0.0168558 307.037
0.0168869 306.098
0.0169181 305.212
0.0169493 304.295
0.0169806 303.392
0.017012 302.491
0.0170434 301.579
0.0170748 300.695
0.0171064 299.767
0.017138 298.901
0.0171696 297.946
0.0172013 297.102
0.0172331 296.089
0.0172649 295.317
0.0172968 294.311
0.0173287 293.536
0.0173607 292.554
0.0173928 291.776
0.0174249 290.822
0.0174571 290.039
0.0174893 289.088
0.0175216 288.296
0.017554 287.355
0.0175864 286.564
0.0176189 285.631
0.0176514 284.84
0.017684 283.911
0.0177166 283.117
0.0177494 282.197
0.0177821 281.408
0.017815 280.487
0.0178479 279.714
0.0178808 278.818
0.0179138 278.05
0.0179469 277.175
0.0179801 276.383
0.0180133 275.512
0.0180465 274.73
0.0180799 273.871
0.0181132 273.079
0.0181467 272.232
0.0181802 271.424
0.0182138 270.582
0.0182474 269.784
0.0182811 268.952
0.0183149 268.158
0.0183487 267.347
0.0183826 266.535
0.0184165 265.753
0.0184505 264.943
0.0184846 264.182
0.0185187 263.359
0.0185529 262.603
0.0185872 261.76
0.0186215 261.04
0.0186559 260.158
0.0186903 259.465
0.0187248 258.602
0.0187594 257.904
0.0187941 257.036
0.0188288 256.346
0.0188635 255.503
0.0188984 254.799
0.0189333 253.971
0.0189682 253.277
0.0190033 252.456
0.0190384 251.766
0.0190735 250.955
0.0191087 250.259
0.019144 249.451
0.0191794 248.763
0.0192148 247.946
0.0192503 247.258
0.0192858 246.456
0.0193214 245.764
0.0193571 244.97
0.0193929 244.273
0.0194287 243.494
0.0194645 242.794
0.0195005 242.03
0.0195365 241.338
0.0195726 240.592
0.0196087 239.885
0.0196449 239.156
0.0196812 238.451
0.0197175 237.71
0.019754 237.003
0.0197904 236.278
0.019827 235.563
0.0198636 234.845
0.0199003 234.127
0.019937 233.427
0.0199738 232.694
0.0200107 232.019
0.0200477 231.278
0.0200847 230.618
0.0201218 229.844
0.0201589 229.247
0.0201962 228.472
0.0202335 227.871
0.0202708 227.106
0.0203082 226.491
0.0203457 225.742
0.0203833 225.129
0.020421 224.385
0.0204587 223.771
0.0204964 223.031
0.0205343 222.413
0.0205722 221.689
0.0206102 221.082
0.0206483 220.366
0.0206864 219.758
0.0207246 219.06
0.0207629 218.455
0.0208012 217.752
0.0208396 217.154
0.0208781 216.451
0.0209166 215.852
0.0209553 215.159
0.020994 214.537
0.0210327 213.854
0.0210716 213.246
0.0211105 212.568
0.0211495 211.953
0.0211885 211.291
0.0212277 210.666
0.0212669 210.022
0.0213061 209.411
0.0213455 208.78
0.0213849 208.164
0.0214244 207.536
0.0214639 206.91
0.0215036 206.295
0.0215433 205.662
0.0215831 205.06
0.0216229 204.419
0.0216628 203.826
0.0217028 203.161
0.0217429 202.599
0.0217831 201.91
0.0218233 201.373
0.0218636 200.703
0.021904 200.171
0.0219444 199.504
0.0219849 198.975
0.0220255 198.323
0.0220662 197.775
0.022107 197.134
0.0221478 196.588
0.0221887 195.941
0.0222297 195.4
0.0222707 194.761
0.0223118 194.215
0.022353 193.578
0.0223943 193.042
0.0224357 192.404
0.0224771 191.873
0.0225186 191.249
0.0225602 190.716
0.0226018 190.108
0.0226436 189.574
0.0226854 188.975
0.0227273 188.429
0.0227692 187.831
0.0228113 187.289
0.0228534 186.703
0.0228956 186.153
0.0229379 185.578
0.0229803 185.023
0.0230227 184.442
0.0230652 183.893
0.0231078 183.328
0.0231505 182.782
0.0231932 182.228
0.023236 181.681
0.023279 181.148
0.0233219 180.591
0.023365 180.069
0.0234082 179.5
0.0234514 178.985
0.0234947 178.384
0.0235381 177.913
0.0235815 177.306
0.0236251 176.835
0.0236687 176.233
0.0237124 175.76
0.0237562 175.172
0.0238001 174.701
0.023844 174.124
0.0238881 173.652
0.0239322 173.083
0.0239764 172.606
0.0240206 172.048
0.024065 171.573
0.0241094 171.017
0.0241539 170.538
0.0241985 169.982
0.0242432 169.506
0.024288 168.951
0.0243329 168.48
0.0243778 167.929
0.0244228 167.458
0.0244679 166.914
0.0245131 166.432
0.0245583 165.902
0.0246037 165.438
0.0246491 164.923
0.0246946 164.448
0.0247402 163.942
0.0247859 163.459
0.0248317 162.956
0.0248776 162.474
0.0249235 161.977
0.0249695 161.492
0.0250156 161
0.0250618 160.507
0.0251081 160.026
0.0251545 159.534
0.0252009 159.062
0.0252475 158.565
0.0252941 158.104
0.0253408 157.603
0.0253876 157.165
0.0254345 156.637
0.0254814 156.221
0.0255285 155.698
0.0255756 155.284
0.0256229 154.756
0.0256702 154.339
0.0257176 153.825
0.0257651 153.402
0.0258126 152.892
0.0258603 152.471
0.0259081 151.964
0.0259559 151.545
0.0260038 151.049
0.0260518 150.638
0.0261 150.155
0.0261482 149.74
0.0261964 149.257
0.0262448 148.844
0.0262933 148.363
0.0263418 147.948
0.0263905 147.474
0.0264392 147.056
0.026488 146.586
0.0265369 146.16
0.0265859 145.694
0.026635 145.273
0.0266842 144.815
0.0267335 144.394
0.0267829 143.944
0.0268323 143.524
0.0268819 143.078
0.0269315 142.659
0.0269812 142.222
0.0270311 141.798
0.027081 141.363
0.027131 140.933
0.0271811 140.511
0.0272313 140.073
0.0272816 139.659
0.0273319 139.212
0.0273824 138.807
0.027433 138.34
0.0274836 137.968
0.0275344 137.494
0.0275852 137.133
0.0276362 136.676
0.0276872 136.314
0.0277383 135.859
0.0277896 135.496
0.0278409 135.05
0.0278923 134.679
0.0279438 134.233
0.0279954 133.861
0.0280471 133.423
0.0280989 133.053
0.0281508 132.619
0.0282027 132.247
0.0282548 131.814
0.028307 131.448
0.0283593 131.018
0.0284116 130.66
0.0284641 130.241
0.0285167 129.883
0.0285693 129.467
0.0286221 129.096
0.0286749 128.687
0.0287279 128.322
0.0287809 127.917
0.0288341 127.543
0.0288873 127.145
0.0289407 126.766
0.0289941 126.373
0.0290477 125.994
0.0291013 125.603
0.029155 125.228
0.0292089 124.844
0.0292628 124.472
0.0293168 124.102
0.029371 123.724
0.0294252 123.358
0.0294796 122.973
0.029534 122.613
0.0295885 122.222
0.0296432 121.874
0.0296979 121.456
0.0297527 121.134
0.0298077 120.72
0.0298627 120.396
0.0299179 119.987
0.0299731 119.66
0.0300285 119.261
0.0300839 118.935
0.0301395 118.546
0.0301951 118.222
0.0302509 117.835
0.0303068 117.509
0.0303627 117.127
0.0304188 116.803
0.030475 116.423
0.0305312 116.096
0.0305876 115.716
0.0306441 115.391
0.0307007 115.014
0.0307574 114.691
0.0308142 114.321
0.0308711 113.997
0.0309281 113.635
0.0309852 113.31
0.0310424 112.954
0.0310997 112.636
0.0311572 112.284
0.0312147 111.962
0.0312723 111.613
0.0313301 111.286
0.0313879 110.936
0.0314459 110.609
0.031504 110.265
0.0315621 109.938
0.0316204 109.599
0.0316788 109.264
0.0317373 108.935
0.0317959 108.596
0.0318546 108.277
0.0319135 107.938
0.0319724 107.627
0.0320314 107.273
0.0320906 106.983
0.0321498 106.618
0.0322092 106.333
0.0322687 105.971
0.0323283 105.685
0.032388 105.327
0.0324478 105.041
0.0325077 104.691
0.0325677 104.399
0.0326279 104.05
0.0326881 103.762
0.0327485 103.419
0.0328089 103.136
0.0328695 102.802
0.0329302 102.516
0.032991 102.186
0.033052 101.903
0.033113 101.567
0.0331741 101.286
0.0332354 100.955
0.0332968 100.672
0.0333583 100.344
0.0334199 100.055
0.0334816 99.7308
0.0335434 99.4444
0.0336053 99.1262
0.0336674 98.8362
0.0337296 98.5237
0.0337919 98.2346
0.0338543 97.9341
0.0339168 97.6435
0.0339794 97.3422
0.0340421 97.0532
0.034105 96.7557
0.034168 96.463
0.0342311 96.1707
0.0342943 95.8753
0.0343576 95.589
0.0344211 95.2892
0.0344846 95.0086
0.0345483 94.702
0.0346121 94.431
0.034676 94.1073
0.0347401 93.861
0.0348042 93.5453
0.0348685 93.2972
0.0349329 92.9851
0.0349974 92.7345
0.035062 92.4275
0.0351267 92.1725
0.0351916 91.8668
0.0352566 91.6122
0.0353217 91.3074
0.0353869 91.0544
0.0354523 90.7524
0.0355177 90.4999
0.0355833 90.2009
0.035649 89.9469
0.0357149 89.6519
0.0357808 89.401
0.0358469 89.1112
0.0359131 88.8643
0.0359794 88.5785
0.0360458 88.3308
0.0361124 88.0481
0.0361791 87.7939
0.0362459 87.5127
0.0363128 87.2599
0.0363799 86.9821
0.0364471 86.7281
0.0365144 86.4533
0.0365818 86.1972
0.0366493 85.9259
0.036717 85.672
0.0367848 85.4045
0.0368527 85.155
0.0369208 84.8942
0.036989 84.6389
0.0370573 84.3873
0.0371257 84.1281
0.0371943 83.8803
0.0372629 83.6161
0.0373318 83.3731
0.0374007 83.0991
0.0374698 82.8696
0.037539 82.5857
0.0376083 82.3637
0.0376777 82.0846
0.0377473 81.8635
0.037817 81.5869
0.0378868 81.3693
0.0379568 81.1023
0.0380269 80.8794
0.0380971 80.6151
0.0381675 80.3925
0.0382379 80.1277
0.0383085 79.9067
0.0383793 79.6445
0.0384502 79.4202
0.0385212 79.1603
0.0385923 78.9383
0.0386636 78.6755
0.038735 78.4551
0.0388065 78.1946
0.0388781 77.9742
0.0389499 77.7185
0.0390219 77.4989
0.0390939 77.2498
0.0391661 77.0304
0.0392384 76.7875
0.0393109 76.5647
0.0393835 76.3246
0.0394562 76.0984
0.0395291 75.8627
0.0396021 75.6365
0.0396752 75.3985
0.0397485 75.1737
0.0398219 74.9396
0.0398954 74.7124
0.0399691 74.4835
0.0400429 74.2543
0.0401168 74.032
0.0401909 73.8033
0.0402651 73.5879
0.0403395 73.3549
0.040414 73.145
0.0404886 72.8968
0.0405633 72.7041
0.0406383 72.4572
0.0407133 72.2631
0.0407885 72.0176
0.0408638 71.8216
0.0409393 71.5809
0.0410149 71.385
0.0410906 71.1465
0.0411665 70.9489
0.0412425 70.7145
0.0413186 70.5203
0.0413949 70.2919
0.0414714 70.0998
0.041548 69.873
0.0416247 69.6782
0.0417016 69.4538
0.0417786 69.2591
0.0418557 69.033
0.041933 68.8411
0.0420104 68.6165
0.042088 68.4239
0.0421657 68.2026
0.0422436 68.0048
0.0423216 67.7851
0.0423998 67.591
0.042478 67.375
0.0425565 67.1804
0.0426351 66.9701
0.0427138 66.7723
0.0427927 66.5644
0.0428717 66.3676
0.0429509 66.1614
0.0430302 65.9647
0.0431096 65.761
0.0431892 65.5577
0.043269 65.3596
0.0433489 65.1546
0.0434289 64.9604
0.0435091 64.7535
0.0435895 64.5615
0.04367 64.3495
0.0437506 64.1697
0.0438314 63.9519
0.0439124 63.7798
0.0439934 63.5694
0.0440747 63.3971
0.0441561 63.1834
0.0442376 63.0119
0.0443193 62.8036
0.0444011 62.6273
0.0444831 62.4206
0.0445653 62.246
0.0446476 62.0375
0.04473 61.8656
0.0448126 61.6606
0.0448954 61.4876
0.0449783 61.2843
0.0450613 61.1153
0.0451445 60.9142
0.0452279 60.7469
0.0453114 60.551
0.0453951 60.3811
0.0454789 60.1865
0.0455629 60.0155
0.045647 59.8225
0.0457313 59.6493
0.0458158 59.458
0.0459004 59.2854
0.0459851 59.0966
0.0460701 58.9223
0.0461551 58.7379
0.0462404 58.5625
0.0463257 58.3776
0.0464113 58.205
0.046497 58.0259
0.0465829 57.8526
0.0466689 57.6762
0.0467551 57.5011
0.0468414 57.3286
0.0469279 57.1496
0.0470145 56.9817
0.0471014 56.7986
0.0471883 56.6328
0.0472755 56.4383
0.0473628 56.2884
0.0474502 56.094
0.0475379 55.9436
0.0476256 55.7526
0.0477136 55.6007
0.0478017 55.4163
0.04789 55.2656
0.0479784 55.0845
0.048067 54.932
0.0481558 54.751
0.0482447 54.5978
0.0483338 54.4196
0.048423 54.268
0.0485124 54.0886
0.048602 53.9356
0.0486918 53.7585
0.0487817 53.6067
0.0488718 53.4292
0.048962 53.2802
0.0490524 53.1039
0.049143 52.9569
0.0492338 52.7852
0.0493247 52.6343
0.0494158 52.4666
0.049507 52.3182
0.0495984 52.1512
0.04969 52
0.0497818 51.8359
0.0498737 51.6817
0.0499658 51.5196
0.0500581 51.3662
0.0501505 51.2066
0.0502431 51.0525
0.0503359 50.8934
0.0504288 50.7371
0.050522 50.5831
0.0506153 50.4278
0.0507087 50.278
0.0508024 50.1223
0.0508962 49.9755
0.0509902 49.8147
0.0510843 49.6739
0.0511786 49.5056
0.0512732 49.3712
0.0513678 49.2056
0.0514627 49.0719
0.0515577 48.9046
0.0516529 48.7721
0.0517483 48.6082
0.0518439 48.4725
0.0519396 48.3117
0.0520355 48.1778
0.0521316 48.0186
0.0522279 47.8865
0.0523243 47.7314
0.0524209 47.5981
0.0525177 47.4436
0.0526147 47.311
0.0527119 47.1548
0.0528092 47.0231
0.0529067 46.8686
0.0530044 46.7354
0.0531023 46.5826
0.0532004 46.4499
0.0532986 46.2995
0.053397 46.1646
0.0534956 46.0151
0.0535944 45.882
0.0536934 45.7375
0.0537925 45.604
0.0538919 45.4628
0.0539914 45.3277
0.0540911 45.1842
0.054191 45.0498
0.054291 44.9094
0.0543913 44.7742
0.0544917 44.635
0.0545924 44.4975
0.0546932 44.3621
0.0547942 44.2225
0.0548954 44.0905
0.0549967 43.9477
0.0550983 43.819
0.0552 43.6714
0.055302 43.5545
0.0554041 43.4074
0.0555064 43.2911
0.0556089 43.145
0.0557116 43.0288
0.0558144 42.8842
0.0559175 42.7668
0.0560208 42.6248
0.0561242 42.506
0.0562279 42.3635
0.0563317 42.2448
0.0564357 42.105
0.0565399 41.9872
0.0566443 41.8489
0.0567489 41.7309
0.0568537 41.5942
0.0569587 41.478
0.0570639 41.3433
0.0571693 41.2281
0.0572748 41.0935
0.0573806 40.9777
0.0574866 40.8439
0.0575927 40.7252
0.0576991 40.5932
0.0578056 40.4765
0.0579124 40.3457
0.0580193 40.2273
0.0581264 40.0991
0.0582338 39.9791
0.0583413 39.8529
0.058449 39.7342
0.058557 39.6107
0.0586651 39.493
0.0587734 39.3719
0.058882 39.2523
0.0589907 39.1336
0.0590996 39.0133
0.0592088 38.896
0.0593181 38.774
0.0594276 38.658
0.0595374 38.5337
0.0596473 38.4226
0.0597575 38.2907
0.0598678 38.187
0.0599784 38.0566
0.0600891 37.9541
0.0602001 37.8245
0.0603112 37.7224
0.0604226 37.5981
0.0605342 37.4941
0.060646 37.3709
0.060758 37.2666
0.0608702 37.1429
0.0609826 37.0388
0.0610952 36.9164
0.061208 36.8126
0.061321 36.6908
0.0614343 36.5864
0.0615477 36.4645
0.0616614 36.3611
0.0617752 36.2408
0.0618893 36.138
0.0620036 36.0201
0.0621181 35.9181
0.0622328 35.8034
0.0623477 35.6992
0.0624628 35.5843
0.0625782 35.4811
0.0626937 35.3678
0.0628095 35.2647
0.0629255 35.152
0.0630417 35.047
0.0631581 34.9345
0.0632747 34.8304
0.0633916 34.7203
0.0635086 34.6155
0.0636259 34.5073
0.0637434 34.4015
0.0638611 34.2974
0.063979 34.1914
0.0640972 34.09
0.0642155 33.9822
0.0643341 33.8816
0.0644529 33.7687
0.0645719 33.6758
0.0646912 33.5601
0.0648106 33.4692
0.0649303 33.354
0.0650502 33.2634
0.0651703 33.1493
0.0652907 33.0587
0.0654113 32.9469
0.065532 32.8548
0.0656531 32.7447
0.0657743 32.6537
0.0658957 32.5475
0.0660174 32.4569
0.0661393 32.3511
0.0662615 32.2592
0.0663838 32.1533
0.0665064 32.0618
0.0666292 31.9555
0.0667523 31.8657
0.0668755 31.7596
0.066999 31.6699
0.0671227 31.565
0.0672467 31.4723
0.0673709 31.3696
0.0674953 31.2796
0.0676199 31.1789
0.0677448 31.0882
0.0678699 30.9905
0.0679952 30.8988
0.0681208 30.802
0.0682466 30.7098
0.0683726 30.6129
0.0684988 30.5212
0.0686253 30.4252
0.0687521 30.3323
0.068879 30.239
0.0690062 30.1452
0.0691336 30.0536
0.0692613 29.9583
0.0693892 29.8685
0.0695173 29.7725
0.0696457 29.6867
0.0697743 29.5865
0.0699031 29.5071
0.0700322 29.4072
0.0701616 29.3272
0.0702911 29.2279
0.0704209 29.1472
0.070551 29.0492
0.0706812 28.9675
0.0708118 28.8699
0.0709425 28.7887
0.0710735 28.6916
0.0712048 28.6106
0.0713362 28.5151
0.071468 28.4347
0.0716 28.3406
0.0717322 28.2606
0.0718646 28.1682
0.0719973 28.0882
0.0721303 27.9964
0.0722635 27.9167
0.0723969 27.8257
0.0725306 27.7458
0.0726645 27.6556
0.0727987 27.5743
0.0729332 27.484
0.0730678 27.4042
0.0732028 27.315
0.0733379 27.235
0.0734734 27.147
0.073609 27.0663
0.073745 26.9793
0.0738812 26.9003
0.0740176 26.8157
0.0741543 26.736
0.0742912 26.6526
0.0744284 26.571
0.0745658 26.49
0.0747035 26.4068
0.0748415 26.3271
0.0749797 26.2428
0.0751181 26.1644
0.0752568 26.0767
0.0753958 26.0035
0.075535 25.9133
0.0756745 25.8423
0.0758143 25.7534
0.0759543 25.6839
0.0760945 25.5972
0.076235 25.5278
0.0763758 25.4427
0.0765168 25.371
0.0766581 25.2862
0.0767997 25.2147
0.0769415 25.1307
0.0770836 25.0595
0.0772259 24.9761
0.0773685 24.9042
0.0775114 24.8213
0.0776545 24.7505
0.0777979 24.6669
0.0779416 24.5969
0.0780855 24.515
0.0782297 24.4457
0.0783742 24.3659
0.0785189 24.2957
0.0786639 24.2161
0.0788092 24.1461
0.0789547 24.0677
0.0791005 23.9967
0.0792466 23.919
0.0793929 23.8473
0.0795395 23.7711
0.0796864 23.6992
0.0798335 23.6228
0.0799809 23.5515
0.0801286 23.4762
0.0802766 23.4042
0.0804248 23.3313
0.0805734 23.2603
0.0807221 23.1896
0.0808712 23.117
0.0810205 23.0473
0.0811702 22.973
0.08132 22.9053
0.0814702 22.8262
0.0816207 22.7639
0.0817714 22.6851
0.0819224 22.6225
0.0820737 22.5443
0.0822252 22.4815
0.0823771 22.4046
0.0825292 22.3416
0.0826816 22.2656
0.0828342 22.2032
0.0829872 22.1298
0.0831405 22.0677
0.083294 21.9946
0.0834478 21.9325
0.0836019 21.8596
0.0837563 21.7968
0.0839109 21.7243
0.0840659 21.6614
0.0842211 21.5886
0.0843766 21.5268
0.0845325 21.4549
0.0846885 21.3931
0.0848449 21.3223
0.0850016 21.2593
0.0851586 21.1892
0.0853158 21.1278
0.0854734 21.0598
0.0856312 20.9979
0.0857893 20.9303
0.0859478 20.8677
0.0861065 20.8004
0.0862655 20.7381
0.0864248 20.6711
0.0865844 20.6089
0.0867442 20.543
0.0869044 20.4788
0.0870649 20.4151
0.0872257 20.3503
0.0873868 20.2879
0.0875481 20.2228
0.0877098 20.1619
0.0878718 20.0958
0.088034 20.0385
0.0881966 19.9697
0.0883594 19.9143
0.0885226 19.8465
0.0886861 19.7912
0.0888498 19.7228
0.0890139 19.6679
0.0891783 19.6009
0.089343 19.5445
0.0895079 19.4781
0.0896732 19.4221
0.0898388 19.3557
0.0900047 19.3007
0.0901709 19.2355
0.0903374 19.1805
0.0905043 19.1175
0.0906714 19.063
0.0908388 18.9993
0.0910066 18.9451
0.0911746 18.8819
0.091343 18.8274
0.0915116 18.7648
0.0916806 18.7099
0.0918499 18.6478
0.0920195 18.5926
0.0921895 18.5313
0.0923597 18.476
0.0925303 18.4156
0.0927011 18.3598
0.0928723 18.3008
0.0930438 18.2461
0.0932156 18.1871
0.0933877 18.1323
0.0935602 18.0746
0.093733 18.0189
0.0939061 17.962
0.0940795 17.9058
0.0942532 17.85
0.0944272 17.793
0.0946016 17.7385
0.0947763 17.6801
0.0949513 17.6268
0.0951266 17.5647
0.0953023 17.5166
0.0954783 17.4549
0.0956546 17.4072
0.0958312 17.3473
0.0960082 17.2991
0.0961855 17.2402
0.0963631 17.1918
0.0965411 17.1335
0.0967193 17.0842
0.0968979 17.0263
0.0970769 16.9772
0.0972561 16.9197
0.0974357 16.8712
0.0976156 16.8136
0.0977959 16.7647
0.0979765 16.7081
0.0981574 16.6591
0.0983387 16.6025
0.0985203 16.5553
0.0987022 16.5
0.0988845 16.4526
0.0990671 16.3979
0.09925 16.3493
0.0994333 16.295
0.0996169 16.247
0.0998008 16.1931
0.0999851 16.1448
0.10017 16.0916
0.100355 16.042
0.10054 15.9894
0.100726 15.9404
0.100912 15.8885
0.101098 15.8395
0.101285 15.7886
0.101472 15.7393
0.101659 15.6902
0.101847 15.6405
0.102035 15.5925
0.102223 15.5422
0.102412 15.4943
0.102601 15.4425
0.102791 15.3973
0.102981 15.3428
0.103171 15.2994
0.103361 15.2462
0.103552 15.2027
0.103743 15.149
0.103935 15.1062
0.104127 15.054
0.104319 15.0104
0.104512 14.9598
0.104705 14.9167
0.104898 14.8658
0.105092 14.8232
0.105286 14.7729
0.10548 14.7299
0.105675 14.6796
0.10587 14.6369
0.106066 14.5864
0.106262 14.5439
0.106458 14.4942
0.106654 14.4514
0.106851 14.4022
0.107049 14.3596
0.107246 14.3112
0.107444 14.2685
0.107643 14.2212
0.107841 14.1788
0.108041 14.1322
0.10824 14.0894
0.10844 14.0435
0.10864 14.0003
0.108841 13.954
0.109042 13.9109
0.109243 13.8655
0.109445 13.8218
0.109647 13.7772
0.10985 13.7334
0.110052 13.6897
0.110256 13.6454
0.110459 13.6033
0.110663 13.5586
0.110868 13.5174
0.111072 13.4701
0.111277 13.4328
0.111483 13.3854
0.111689 13.3478
0.111895 13.3008
0.112102 13.2628
0.112309 13.2163
0.112516 13.1784
0.112724 13.1324
0.112932 13.0941
0.11314 13.0483
0.113349 13.0099
0.113559 12.9651
0.113768 12.9276
0.113978 12.8835
0.114189 12.8455
0.1144 12.802
0.114611 12.7642
0.114823 12.7204
0.115035 12.6832
0.115247 12.6395
0.11546 12.6022
0.115673 12.5589
0.115887 12.5206
0.116101 12.4779
0.116315 12.4405
0.11653 12.398
0.116745 12.3601
0.116961 12.3187
0.117177 12.2806
0.117393 12.2401
0.11761 12.2024
0.117827 12.1627
0.118045 12.1246
0.118263 12.0849
0.118481 12.0462
0.1187 12.0074
0.118919 11.9683
0.119139 11.9303
0.119359 11.8907
0.119579 11.8533
0.1198 11.8127
0.120021 11.777
0.120243 11.7346
0.120465 11.7011
0.120687 11.66
0.12091 11.6269
0.121133 11.5855
0.121357 11.5525
0.121581 11.512
0.121806 11.4779
0.12203 11.4381
0.122256 11.4042
0.122482 11.3639
0.122708 11.3303
0.122934 11.2907
0.123161 11.257
0.123389 11.2176
0.123617 11.1841
0.123845 11.1446
0.124074 11.1118
0.124303 11.0734
0.124532 11.0403
0.124762 11.0028
0.124993 10.9696
0.125223 10.9324
0.125455 10.8988
0.125686 10.8614
0.125918 10.8281
0.126151 10.7914
0.126384 10.7578
0.126617 10.7217
0.126851 10.6878
0.127085 10.6514
0.12732 10.6179
0.127555 10.5825
0.127791 10.5491
0.128027 10.5144
0.128263 10.4807
0.1285 10.4471
0.128737 10.4127
0.128975 10.3798
0.129213 10.3446
0.129452 10.3121
0.129691 10.2753
0.12993 10.2454
0.13017 10.2078
0.130411 10.1783
0.130651 10.141
0.130893 10.1117
0.131134 10.0749
0.131376 10.0457
0.131619 10.0101
0.131862 9.98049
0.132106 9.9453
0.13235 9.9157
0.132594 9.88092
0.132839 9.85131
0.133084 9.81693
0.13333 9.78691
0.133576 9.75236
0.133823 9.72268
0.13407 9.68817
0.134317 9.65878
0.134565 9.62451
0.134814 9.59517
0.135063 9.56145
0.135312 9.53175
0.135562 9.4988
0.135812 9.47
0.136063 9.43747
0.136315 9.40796
0.136566 9.37602
0.136818 9.34614
0.137071 9.31432
0.137324 9.28449
0.137578 9.25297
0.137832 9.22315
0.138086 9.19196
0.138341 9.16158
0.138597 9.13131
0.138853 9.10099
0.139109 9.07119
0.139366 9.0407
0.139623 9.01171
0.139881 8.98103
0.14014 8.95332
0.140398 8.92055
0.140658 8.89447
0.140917 8.862
0.141177 8.83615
0.141438 8.80337
0.141699 8.77735
0.141961 8.74537
0.142223 8.71898
0.142486 8.68746
0.142749 8.66108
0.143013 8.6297
0.143277 8.60362
0.143541 8.573
0.143806 8.54713
0.144072 8.51702
0.144338 8.49089
0.144604 8.46058
0.144871 8.43449
0.145139 8.40451
0.145407 8.37832
0.145675 8.34859
0.145944 8.32236
0.146214 8.29302
0.146484 8.26642
0.146754 8.23697
0.147025 8.21086
0.147297 8.18192
0.147569 8.15614
0.147841 8.12777
0.148114 8.10176
0.148388 8.07363
0.148662 8.04774
0.148937 8.0201
0.149212 7.99397
0.149487 7.96655
0.149763 7.93997
0.15004 7.91327
0.150317 7.88614
0.150594 7.86022
0.150872 7.8326
0.151151 7.80702
0.15143 7.77833
0.15171 7.7548
0.15199 7.72568
0.152271 7.70294
0.152552 7.67428
0.152833 7.65158
0.153116 7.62304
0.153398 7.60021
0.153682 7.57216
0.153965 7.54877
0.15425 7.52092
0.154535 7.49757
0.15482 7.47007
0.155106 7.44696
0.155392 7.41972
0.155679 7.39632
0.155967 7.36932
0.156255 7.34619
0.156543 7.31938
0.156832 7.29684
0.157122 7.27058
0.157412 7.24783
0.157703 7.22169
0.157994 7.1985
0.158286 7.17261
0.158578 7.14975
0.158871 7.12413
0.159164 7.10068
0.159458 7.07545
0.159753 7.05195
0.160048 7.02704
0.160343 7.00353
0.160639 6.97874
0.160936 6.9557
0.161233 6.93146
0.161531 6.90831
0.161829 6.88484
0.162128 6.86138
0.162427 6.83826
0.162727 6.81428
0.163028 6.79169
0.163329 6.76734
0.16363 6.74532
0.163933 6.71941
0.164235 6.69912
0.164539 6.67339
0.164842 6.65306
0.165147 6.62756
0.165452 6.60726
0.165757 6.58249
0.166063 6.56205
0.16637 6.53775
0.166677 6.51735
0.166985 6.49317
0.167293 6.47283
0.167602 6.44875
0.167912 6.4284
0.168222 6.40456
0.168532 6.38396
0.168844 6.3602
0.169155 6.33963
0.169468 6.31599
0.169781 6.29565
0.170094 6.27238
0.170408 6.25213
0.170723 6.22941
0.171038 6.20892
0.171354 6.18641
0.171671 6.16622
0.171988 6.14379
0.172305 6.12349
0.172623 6.10124
0.172942 6.0807
0.173261 6.05853
0.173581 6.038
0.173902 6.0161
0.174223 5.99551
0.174545 5.97403
0.174867 5.95301
0.17519 5.93229
0.175514 5.91115
0.175838 5.89099
0.176162 5.86986
0.176488 5.85022
0.176814 5.8282
0.17714 5.80974
0.177467 5.78704
0.177795 5.76901
0.178123 5.74642
0.178452 5.72853
0.178782 5.70599
0.179112 5.68823
0.179443 5.66618
0.179774 5.64794
0.180106 5.62609
0.180438 5.60804
0.180772 5.58662
0.181105 5.56881
0.18144 5.54792
0.181775 5.52982
0.182111 5.50906
0.182447 5.49114
0.182784 5.47015
0.183121 5.45223
0.183459 5.43145
0.183798 5.41344
0.184138 5.39294
0.184478 5.37486
0.184818 5.35447
0.18516 5.33647
0.185502 5.31644
0.185844 5.29837
0.186187 5.27873
0.186531 5.26073
0.186876 5.24161
0.187221 5.22359
0.187566 5.20432
0.187913 5.18631
0.18826 5.1673
0.188607 5.14892
0.188956 5.13032
0.189305 5.11188
0.189654 5.09364
0.190004 5.07483
0.190355 5.05701
0.190707 5.03786
0.191059 5.02068
0.191412 5.00044
0.191765 4.98488
0.192119 4.96516
0.192474 4.94939
0.192829 4.92971
0.193186 4.91389
0.193542 4.89448
0.1939 4.87853
0.194258 4.85925
0.194616 4.84318
0.194976 4.82401
0.195336 4.80813
0.195697 4.78915
0.196058 4.77328
0.19642 4.75455
0.196783 4.73863
0.197146 4.72012
0.19751 4.70438
0.197875 4.68615
0.19824 4.67053
0.198606 4.65258
0.198973 4.63685
0.199341 4.61912
0.199709 4.6031
0.200077 4.5854
0.200447 4.56952
0.200817 4.55204
0.201188 4.53603
0.201559 4.5187
0.201932 4.50256
0.202304 4.48538
0.202678 4.4695
0.203052 4.4526
0.203427 4.43698
0.203803 4.42055
0.204179 4.40435
0.204556 4.38832
0.204934 4.37194
0.205312 4.35621
0.205692 4.33964
0.206071 4.32409
0.206452 4.30696
0.206833 4.29226
0.207215 4.27445
0.207598 4.26029
0.207981 4.24286
0.208365 4.22883
0.20875 4.21131
0.209135 4.19756
0.209522 4.18076
0.209908 4.16664
0.210296 4.14998
0.210684 4.13589
0.211073 4.11909
0.211463 4.1052
0.211854 4.08865
0.212245 4.07451
0.212637 4.05814
0.21303 4.04418
0.213423 4.02762
0.213817 4.0137
0.214212 3.99752
0.214607 3.98353
0.215004 3.96768
0.215401 3.95384
0.215799 3.93839
0.216197 3.9244
0.216596 3.90911
0.216996 3.89505
0.217397 3.87991
0.217798 3.86568
0.218201 3.85072
0.218603 3.83663
0.219007 3.82151
0.219412 3.80741
0.219817 3.79267
0.220223 3.77838
0.220629 3.7639
0.221037 3.74965
0.221445 3.73559
0.221854 3.7213
0.222263 3.70774
0.222674 3.69313
0.223085 3.67979
0.223497 3.66422
0.22391 3.65207
0.224323 3.63649
0.224737 3.62429
0.225152 3.60882
0.225568 3.59644
0.225985 3.58123
0.226402 3.56888
0.22682 3.55388
0.227239 3.54144
0.227659 3.52662
0.228079 3.51439
0.2285 3.49998
0.228922 3.48787
0.229345 3.47348
0.229768 3.46115
0.230193 3.44694
0.230618 3.43454
0.231044 3.42024
0.23147 3.40805
0.231898 3.3939
0.232326 3.38171
0.232755 3.36772
0.233185 3.35528
0.233615 3.34152
0.234047 3.32927
0.234479 3.31571
0.234912 3.30358
0.235346 3.29042
0.23578 3.27801
0.236216 3.26497
0.236652 3.25263
0.237089 3.23967
0.237527 3.22737
0.237965 3.21455
0.238405 3.20187
0.238845 3.1894
0.239286 3.1766
0.239728 3.16444
0.240171 3.15153
0.240614 3.1395
0.241058 3.12633
0.241504 3.11506
0.24195 3.10157
0.242396 3.09078
0.242844 3.07752
0.243292 3.06671
0.243742 3.05326
0.244192 3.04258
0.244643 3.02943
0.245094 3.01838
0.245547 3.0054
0.246 2.9945
0.246455 2.98147
0.24691 2.97067
0.247366 2.9578
0.247822 2.94702
0.24828 2.93426
0.248739 2.92376
0.249198 2.91122
0.249658 2.90065
0.250119 2.88833
0.250581 2.87757
0.251044 2.86542
0.251507 2.8547
0.251972 2.84269
0.252437 2.83178
0.252903 2.8198
0.25337 2.80894
0.253838 2.79716
0.254307 2.78625
0.254776 2.77466
0.255247 2.76379
0.255718 2.75222
0.25619 2.74152
0.256663 2.73035
0.257137 2.71955
0.257612 2.70852
0.258088 2.69754
0.258565 2.68674
0.259042 2.67561
0.25952 2.66508
0.26 2.65373
0.26048 2.64335
0.260961 2.63125
0.261443 2.62187
0.261925 2.60983
0.262409 2.60048
0.262894 2.58855
0.263379 2.57926
0.263865 2.56777
0.264353 2.55842
0.264841 2.54708
0.26533 2.53763
0.26582 2.52627
0.266311 2.51683
0.266803 2.50561
0.267295 2.49624
0.267789 2.48508
0.268283 2.47555
0.268779 2.46453
0.269275 2.45508
0.269772 2.44404
0.27027 2.43474
0.27077 2.4239
0.27127 2.41468
0.27177 2.40413
0.272272 2.39474
0.272775 2.38435
0.273279 2.37506
0.273783 2.3647
0.274289 2.35529
0.274796 2.34512
0.275303 2.33553
0.275811 2.32545
0.276321 2.31594
0.276831 2.30599
0.277342 2.29646
0.277854 2.28665
0.278367 2.27695
0.278881 2.26746
0.279396 2.25792
0.279912 2.24868
0.280429 2.23899
0.280947 2.2299
0.281466 2.22003
0.281986 2.21129
0.282506 2.20086
0.283028 2.19259
0.283551 2.1823
0.284074 2.17413
0.284599 2.16369
0.285124 2.15557
0.285651 2.14541
0.286178 2.13712
0.286707 2.12717
0.287236 2.11901
0.287767 2.10923
0.288298 2.10113
0.28883 2.09152
0.289364 2.08337
0.289898 2.07377
0.290433 2.06563
0.29097 2.05601
0.291507 2.04787
0.292045 2.03836
0.292585 2.03013
0.293125 2.02083
0.293666 2.01266
0.294208 2.00347
0.294752 1.99519
0.295296 1.98609
0.295841 1.97798
0.296388 1.96922
0.296935 1.96105
0.297483 1.95238
0.298033 1.9442
0.298583 1.93543
0.299134 1.92725
0.299687 1.91872
0.30024 1.91045
0.300795 1.90199
0.30135 1.89361
0.301906 1.88544
0.302464 1.87692
0.303022 1.86892
0.303582 1.86032
0.304143 1.85254
0.304704 1.84368
0.305267 1.83653
0.305831 1.82757
0.306395 1.82051
0.306961 1.8116
0.307528 1.80457
0.308096 1.79568
0.308665 1.78863
0.309235 1.77992
0.309806 1.77277
0.310378 1.76405
0.310951 1.75694
0.311525 1.74837
0.312101 1.74133
0.312677 1.73294
0.313254 1.72586
0.313833 1.71765
0.314412 1.71064
0.314993 1.70248
0.315574 1.69551
0.316157 1.68741
0.316741 1.6804
0.317326 1.67238
0.317912 1.66524
0.318499 1.65737
0.319087 1.65031
0.319676 1.64252
0.320267 1.63535
0.320858 1.62768
0.321451 1.62049
0.322044 1.61295
0.322639 1.60588
0.323235 1.59849
0.323832 1.59147
0.32443 1.58417
0.325029 1.57699
0.325629 1.56991
0.32623 1.56267
0.326833 1.55566
0.327436 1.54828
0.328041 1.54143
0.328646 1.53396
0.329253 1.52739
0.329861 1.51947
0.33047 1.51336
0.331081 1.50558
0.331692 1.49955
0.332305 1.4919
0.332918 1.48585
0.333533 1.47839
0.334149 1.47227
0.334766 1.46488
0.335384 1.45877
0.336003 1.4514
0.336624 1.44528
0.337246 1.438
0.337868 1.43192
0.338492 1.42468
0.339117 1.41858
0.339743 1.41139
0.340371 1.40528
0.340999 1.39822
0.341629 1.3922
0.34226 1.38536
0.342892 1.37933
0.343525 1.37266
0.344159 1.36654
0.344795 1.35983
0.345432 1.35382
0.34607 1.34716
0.346709 1.34112
0.347349 1.33454
0.34799 1.32844
0.348633 1.32187
0.349277 1.31579
0.349922 1.30942
0.350568 1.30334
0.351215 1.29704
0.351864 1.29094
0.352513 1.28491
0.353164 1.27873
0.353817 1.27287
0.35447 1.26658
0.355125 1.26082
0.35578 1.25423
0.356437 1.24885
0.357095 1.24213
0.357755 1.2369
0.358416 1.2302
0.359077 1.22501
0.35974 1.21836
0.360405 1.2132
0.36107 1.2067
0.361737 1.20151
0.362405 1.19514
0.363074 1.18999
0.363745 1.18379
0.364416 1.17865
0.365089 1.17251
0.365763 1.16727
0.366439 1.16119
0.367116 1.15599
0.367793 1.14986
0.368473 1.14472
0.369153 1.13869
0.369835 1.13352
0.370518 1.12757
0.371202 1.12238
0.371887 1.11655
0.372574 1.11146
0.373262 1.10579
0.373951 1.10064
0.374642 1.09509
0.375334 1.08989
0.376027 1.08442
0.376721 1.0792
0.377417 1.07373
0.378114 1.06854
0.378812 1.06317
0.379511 1.05789
0.380212 1.05263
0.380914 1.04731
0.381618 1.04218
0.382322 1.03678
0.383028 1.03184
0.383736 1.02645
0.384444 1.02168
0.385154 1.01602
0.385866 1.01164
0.386578 1.00602
0.387292 1.00161
0.388007 0.995995
0.388724 0.991589
0.389441 0.98607
0.390161 0.981589
0.390881 0.976139
0.391603 0.971683
0.392326 0.966258
0.39305 0.96188
0.393776 0.956518
0.394503 0.952191
0.395232 0.946982
0.395962 0.94263
0.396693 0.937531
0.397425 0.933148
0.398159 0.928063
0.398895 0.923696
0.399631 0.9187
0.400369 0.914318
0.401108 0.9094
0.401849 0.904966
0.402591 0.900054
0.403335 0.895672
0.404079 0.890818
0.404826 0.88644
0.405573 0.881674
0.406322 0.877322
0.407072 0.872668
0.407824 0.868357
0.408577 0.863807
0.409332 0.859467
0.410088 0.854974
0.410845 0.850527
0.411604 0.846182
0.412364 0.841659
0.413125 0.837405
0.413888 0.832828
0.414652 0.828681
0.415418 0.823931
0.416185 0.820043
0.416954 0.815176
0.417723 0.811451
0.418495 0.806704
0.419268 0.803058
0.420042 0.798375
0.420818 0.794747
0.421595 0.790162
0.422373 0.786437
0.423153 0.781875
0.423934 0.778161
0.424717 0.773631
0.425502 0.769953
0.426287 0.765472
0.427075 0.761748
0.427863 0.757358
0.428653 0.75369
0.429445 0.749295
0.430238 0.745652
0.431032 0.741379
0.431828 0.737769
0.432626 0.733619
0.433425 0.730003
0.434225 0.725869
0.435027 0.722235
0.43583 0.718177
0.436635 0.714494
0.437441 0.710489
0.438249 0.70677
0.439058 0.702829
0.439869 0.699135
0.440681 0.695206
0.441495 0.691535
0.44231 0.687709
0.443127 0.684012
0.443945 0.680331
0.444765 0.676647
0.445586 0.673081
0.446409 0.669321
0.447234 0.665838
0.448059 0.662004
0.448887 0.658613
0.449716 0.654527
0.450546 0.651439
0.451378 0.647396
0.452212 0.644291
0.453047 0.64027
0.453883 0.637185
0.454722 0.633248
0.455561 0.630178
0.456402 0.626342
0.457245 0.623275
0.45809 0.619553
0.458935 0.616511
0.459783 0.612804
0.460632 0.609758
0.461483 0.606088
0.462335 0.60301
0.463189 0.59938
0.464044 0.596303
0.464901 0.592667
0.465759 0.589632
0.466619 0.586073
0.467481 0.583032
0.468344 0.57956
0.469209 0.576523
0.470076 0.573112
0.470944 0.570128
0.471813 0.566818
0.472684 0.563799
0.473557 0.560529
0.474432 0.557483
0.475308 0.55423
0.476186 0.551193
0.477065 0.547987
0.477946 0.544955
0.478828 0.541818
0.479713 0.538685
0.480598 0.535655
0.481486 0.532505
0.482375 0.529571
0.483266 0.526418
0.484158 0.52357
0.485052 0.5204
0.485948 0.517714
0.486845 0.514405
0.487744 0.511826
0.488645 0.508583
0.489547 0.506022
0.490451 0.502732
0.491357 0.500203
0.492264 0.496984
0.493173 0.494421
0.494084 0.491233
0.494996 0.488696
0.495911 0.485536
0.496826 0.483049
0.497744 0.479975
0.498663 0.477491
0.499584 0.474521
0.500506 0.472062
0.50143 0.469073
0.502356 0.466592
0.503284 0.46366
0.504213 0.461161
0.505144 0.458272
0.506077 0.455779
0.507012 0.452922
0.507948 0.450416
0.508886 0.447601
0.509826 0.445092
0.510767 0.442347
0.51171 0.439832
0.512655 0.437177
0.513602 0.43473
0.51455 0.432109
0.515501 0.429636
0.516453 0.427077
0.517406 0.424571
0.518362 0.422046
0.519319 0.419517
0.520278 0.417064
0.521239 0.414477
0.522201 0.412107
0.523165 0.409481
0.524131 0.407163
0.525099 0.404363
0.526069 0.402316
0.52704 0.399575
0.528014 0.397545
0.528989 0.394894
0.529966 0.392837
0.530944 0.390225
0.531925 0.38817
0.532907 0.385582
0.533891 0.38353
0.534877 0.380939
0.535865 0.378882
0.536854 0.376341
0.537845 0.37431
0.538839 0.371775
0.539834 0.36973
0.54083 0.367266
0.541829 0.365233
0.54283 0.362804
0.543832 0.360823
0.544836 0.358477
0.545842 0.356492
0.54685 0.354171
0.54786 0.352148
0.548872 0.349862
0.549885 0.347855
0.550901 0.345589
0.551918 0.343569
0.552937 0.34134
0.553958 0.339291
0.554981 0.337116
0.556006 0.33508
0.557033 0.332945
0.558061 0.330935
0.559092 0.328865
0.560124 0.326844
0.561159 0.324864
0.562195 0.322812
0.563233 0.32088
0.564273 0.318799
0.565315 0.316903
0.566359 0.314761
0.567405 0.312965
0.568453 0.310718
0.569502 0.30903
0.570554 0.306831
0.571608 0.305154
0.572663 0.302943
0.573721 0.301321
0.57478 0.299181
0.575842 0.297538
0.576905 0.295497
0.57797 0.293865
0.579037 0.291825
0.580107 0.290197
0.581178 0.28818
0.582251 0.286537
0.583326 0.284527
0.584404 0.282919
0.585483 0.280918
0.586564 0.279303
0.587647 0.277342
0.588732 0.275712
0.589819 0.2738
0.590908 0.272191
0.592 0.270337
0.593093 0.268742
0.594188 0.266941
0.595285 0.265344
0.596385 0.26358
0.597486 0.261965
0.598589 0.260222
0.599694 0.258604
0.600802 0.25687
0.601911 0.25525
0.603023 0.253563
0.604136 0.251932
0.605252 0.250275
0.60637 0.248616
0.607489 0.247025
0.608611 0.245359
0.609735 0.243839
0.610861 0.242191
0.611989 0.240721
0.613119 0.238958
0.614251 0.237638
0.615386 0.235871
0.616522 0.234554
0.61766 0.232795
0.618801 0.23148
0.619944 0.229755
0.621088 0.228439
0.622235 0.226737
0.623384 0.225428
0.624535 0.223734
0.625689 0.222437
0.626844 0.220791
0.628002 0.219532
0.629161 0.217963
0.630323 0.216673
0.631487 0.21512
0.632653 0.21384
0.633821 0.212287
0.634992 0.211014
0.636164 0.209484
0.637339 0.208203
0.638516 0.206688
0.639695 0.205398
0.640876 0.203915
0.64206 0.202641
0.643246 0.201188
0.644433 0.199912
0.645623 0.198511
0.646816 0.197251
0.64801 0.195901
0.649207 0.19464
0.650405 0.193314
0.651606 0.192039
0.65281 0.190733
0.654015 0.189437
0.655223 0.188159
0.656433 0.186856
0.657645 0.185616
0.658859 0.184283
0.660076 0.183081
0.661295 0.181725
0.662516 0.180593
0.66374 0.179161
0.664965 0.178142
0.666193 0.176797
0.667423 0.175779
0.668656 0.174416
0.669891 0.173406
0.671128 0.17207
0.672367 0.171045
0.673608 0.169724
0.674852 0.168702
0.676099 0.167393
0.677347 0.166377
0.678598 0.165086
0.679851 0.164082
0.681106 0.162804
0.682364 0.161807
0.683624 0.160562
0.684887 0.159584
0.686151 0.158398
0.687418 0.157413
0.688688 0.156252
0.689959 0.155264
0.691233 0.154113
0.69251 0.153115
0.693789 0.151972
0.69507 0.150977
0.696353 0.149859
0.697639 0.14886
0.698928 0.147761
0.700218 0.146765
0.701511 0.145681
0.702807 0.14469
0.704104 0.143657
0.705405 0.142681
0.706707 0.141685
0.708012 0.140696
0.70932 0.139733
0.710629 0.138719
0.711942 0.13778
0.713256 0.136747
0.714574 0.135838
0.715893 0.134743
0.717215 0.133919
0.718539 0.132808
0.719866 0.132008
0.721196 0.130913
0.722527 0.130131
0.723862 0.129051
0.725198 0.128284
0.726537 0.127272
0.727879 0.126501
0.729223 0.125487
0.73057 0.124716
0.731919 0.123719
0.73327 0.12295
0.734624 0.121968
0.735981 0.121187
0.73734 0.120214
0.738702 0.119442
0.740066 0.118479
0.741432 0.117714
0.742801 0.116772
0.744173 0.11601
0.745547 0.11509
0.746924 0.114343
0.748303 0.113469
0.749685 0.112723
0.75107 0.111868
0.752456 0.111109
0.753846 0.110267
0.755238 0.109501
0.756633 0.10867
0.75803 0.107902
0.75943 0.107087
0.760832 0.106319
0.762237 0.105519
0.763644 0.104741
0.765055 0.103976
0.766467 0.103196
0.767883 0.102464
0.769301 0.101689
0.770721 0.100995
0.772145 0.10021
0.77357 0.099549
0.774999 0.098701
0.77643 0.0981016
0.777864 0.0972684
0.7793 0.0966649
0.780739 0.0958382
0.782181 0.0952374
0.783625 0.0944252
0.785072 0.0938221
0.786522 0.0930196
0.787974 0.092429
0.78943 0.091643
0.790887 0.0910633
0.792348 0.0903207
0.793811 0.0897485
0.795277 0.0890138
0.796745 0.0884336
0.798217 0.0877088
0.799691 0.0871236
0.801167 0.0864046
0.802647 0.0858221
0.804129 0.0851187
0.805614 0.0845331
0.807101 0.0838433
0.808592 0.0832557
0.810085 0.0825741
0.811581 0.0820041
0.81308 0.0813369
0.814581 0.0807795
0.816085 0.0801489
0.817592 0.0795884
0.819102 0.078967
0.820615 0.078398
0.82213 0.0777975
0.823648 0.0772225
0.825169 0.0766259
0.826693 0.0760431
0.828219 0.0754684
0.829749 0.0748721
0.831281 0.0743209
0.832816 0.0737124
0.834354 0.0731873
0.835895 0.0725485
0.837438 0.0720827
0.838985 0.0714544
0.840534 0.0710111
0.842086 0.0703916
0.843641 0.0699516
0.845199 0.0693366
0.84676 0.0688971
0.848323 0.0682914
0.84989 0.0678475
0.851459 0.0672439
0.853031 0.0668028
0.854607 0.0662118
0.856185 0.0657764
0.857766 0.0651956
0.85935 0.0647558
0.860937 0.0641929
0.862526 0.0637723
0.864119 0.0632285
0.865715 0.0628086
0.867313 0.0622813
0.868915 0.061857
0.87052 0.0613366
0.872127 0.0609088
0.873738 0.0603923
0.875351 0.0599659
0.876967 0.0594627
0.878587 0.0590306
0.880209 0.0585368
0.881835 0.0581042
0.883463 0.0576258
0.885094 0.0571905
0.886729 0.056727
0.888366 0.0563069
0.890007 0.0558675
0.89165 0.0554431
0.893297 0.0550171
0.894946 0.0545838
0.896599 0.0541719
0.898255 0.0537245
0.899913 0.0533273
0.901575 0.0528692
0.90324 0.0524919
0.904908 0.0519959
0.906579 0.051663
0.908253 0.051176
0.90993 0.0508451
0.911611 0.0503674
0.913294 0.0500475
0.91498 0.049597
0.91667 0.049275
0.918363 0.0488366
0.920059 0.0485139
0.921758 0.0480782
0.92346 0.0477585
0.925165 0.0473267
0.926873 0.0470072
0.928585 0.0465801
0.9303 0.0462583
0.932018 0.0458416
0.933739 0.0455184
0.935463 0.0451061
0.93719 0.0447895
0.938921 0.0443907
0.940655 0.0440806
0.942392 0.0437044
0.944132 0.0433935
0.945875 0.0430254
0.947622 0.0427142
0.949372 0.0423492
0.951125 0.0420355
0.952881 0.0416765
0.954641 0.0413617
0.956404 0.0410115
0.95817 0.040692
0.959939 0.0403509
0.961712 0.0400311
0.963488 0.0396989
0.965267 0.0393765
0.967049 0.0390637
0.968835 0.0387446
0.970624 0.0384498
0.972417 0.0381271
0.974212 0.0378483
0.976011 0.0375064
0.977814 0.0372492
0.979619 0.0368919
0.981428 0.0366498
0.983241 0.0362959
0.985056 0.0360583
0.986875 0.0357073
0.988698 0.0354717
0.990523 0.0351292
0.992352 0.0348938
0.994185 0.0345588
0.996021 0.0343285
0.99786 0.0340111
0.999703 0.0337855
1.00155 0.0334769
1.0034 0.0332473
1.00525 0.0329444
1.00711 0.0327171
1.00897 0.0324146
1.01083 0.0321835
1.0127 0.0318873
1.01457 0.0316569
1.01644 0.0313648
1.01832 0.0311361
1.0202 0.0308497
1.02208 0.0306213
1.02397 0.0303465
1.02586 0.030122
1.02775 0.0298614
1.02965 0.0296375
1.03155 0.0293867
1.03346 0.029161
1.03537 0.0289126
1.03728 0.0286849
1.03919 0.0284427
1.04111 0.0282106
1.04304 0.0279757
1.04496 0.0277386
1.04689 0.0275129
1.04882 0.0272706
1.05076 0.0270572
1.0527 0.0268083
1.05465 0.0266108
1.05659 0.0263481
1.05854 0.0261817
1.0605 0.0259295
1.06246 0.0257619
1.06442 0.0255111
1.06638 0.0253421
1.06835 0.0250946
1.07033 0.024926
1.0723 0.0246811
1.07428 0.0245106
1.07627 0.0242702
1.07825 0.0241021
1.08025 0.0238647
1.08224 0.0236998
1.08424 0.0234672
1.08624 0.0233048
1.08825 0.0230873
1.09026 0.0229255
1.09227 0.0227149
1.09429 0.0225541
1.09631 0.0223453
1.09833 0.0221835
1.10036 0.0219779
1.10239 0.021814
1.10443 0.0216111
1.10647 0.021448
1.10851 0.0212491
1.11056 0.0210845
1.11261 0.0208912
1.11466 0.0207265
1.11672 0.0205406
1.11878 0.0203791
1.12085 0.0202036
1.12292 0.0200447
1.12499 0.0198775
1.12707 0.019712
1.12915 0.0195503
1.13124 0.0193808
1.13333 0.0192248
1.13542 0.0190507
1.13751 0.0189014
1.13962 0.0187189
1.14172 0.0185816
1.14383 0.0183876
1.14594 0.0182658
1.14806 0.0180771
1.15018 0.0179591
1.1523 0.0177774
1.15443 0.0176623
1.15656 0.0174902
1.1587 0.017373
1.16083 0.017202
1.16298 0.0170852
1.16513 0.0169153
1.16728 0.0167978
1.16943 0.0166303
1.17159 0.0165127
1.17376 0.0163474
1.17592 0.0162311
1.1781 0.0160686
1.18027 0.0159525
1.18245 0.0157949
1.18463 0.0156818
1.18682 0.0155327
1.18901 0.0154214
1.19121 0.0152795
1.19341 0.0151661
1.19561 0.0150259
1.19782 0.0149112
1.20003 0.0147736
1.20225 0.0146575
1.20447 0.0145227
1.20669 0.0144056
1.20892 0.0142741
1.21115 0.0141557
1.21339 0.0140288
1.21563 0.0139091
1.21787 0.0137881
1.22012 0.0136704
1.22238 0.0135579
1.22463 0.0134395
1.2269 0.0133343
1.22916 0.013211
1.23143 0.0131107
1.2337 0.0129726
1.23598 0.0128887
1.23826 0.0127519
1.24055 0.012668
1.24284 0.012533
1.24514 0.0124483
1.24744 0.0123164
1.24974 0.0122329
1.25205 0.0121038
1.25436 0.012023
1.25668 0.0118998
1.259 0.0118201
1.26132 0.011704
1.26365 0.0116247
1.26598 0.0115088
1.26832 0.0114278
1.27066 0.0113142
1.27301 0.0112326
1.27536 0.0111198
1.27772 0.0110391
1.28008 0.0109278
1.28244 0.0108469
1.28481 0.0107379
1.28718 0.0106563
1.28956 0.0105519
1.29194 0.0104727
1.29432 0.0103732
1.29671 0.0102955
1.29911 0.0102017
1.30151 0.0101221
1.30391 0.0100301
1.30632 0.00994929
1.30873 0.00985989
1.31115 0.00977708
1.31357 0.0096896
1.31599 0.00960518
1.31842 0.00952059
1.32086 0.00943438
1.3233 0.00935443
1.32574 0.00926594
1.32819 0.00919202
1.33064 0.00910148
1.3331 0.00903595
1.33556 0.00894202
1.33803 0.00888526
1.3405 0.00879256
1.34297 0.00873524
1.34545 0.0086426
1.34794 0.00858581
1.35043 0.00849396
1.35292 0.00843628
1.35542 0.0083462
1.35792 0.00828881
1.36043 0.00820011
1.36294 0.00814306
1.36546 0.00805647
1.36798 0.00800059
1.37051 0.00791833
1.37304 0.00786473
1.37557 0.00778668
1.37811 0.00773246
1.38066 0.00765552
1.38321 0.00760011
1.38576 0.00752427
1.38832 0.00746861
1.39088 0.00739428
1.39345 0.0073375
1.39603 0.00726447
1.3986 0.00720739
1.40119 0.00713643
1.40377 0.0070794
1.40637 0.00701098
1.40896 0.00695479
1.41157 0.00689002
1.41417 0.00683533
1.41678 0.0067751
1.4194 0.00671906
1.42202 0.00666012
1.42465 0.00660205
1.42728 0.00654548
1.42991 0.00648485
1.43255 0.00643108
1.4352 0.0063677
1.43785 0.00631741
1.4405 0.00624736
1.44316 0.00620576
1.44583 0.0061353
1.4485 0.00609634
1.45117 0.00602882
1.45385 0.00599103
1.45654 0.00592877
1.45923 0.00589045
1.46192 0.00582852
1.46462 0.00579022
1.46733 0.00572826
1.47004 0.00568954
1.47275 0.00562832
1.47547 0.00558956
1.47819 0.00552955
1.48092 0.00549021
1.48366 0.00543108
1.4864 0.00539233
1.48914 0.00533463
1.49189 0.0052968
1.49465 0.00524211
1.49741 0.00520534
1.50017 0.00515411
1.50294 0.00511664
1.50572 0.00506628
1.5085 0.00502829
1.51129 0.00497874
1.51408 0.00494016
1.51687 0.00489172
1.51967 0.00485224
1.52248 0.00480467
1.52529 0.0047648
1.52811 0.00471915
1.53093 0.00467849
1.53376 0.00463495
1.53659 0.00459458
1.53943 0.0045539
1.54227 0.0045147
1.54512 0.00447745
1.54797 0.00443605
1.55083 0.00440061
1.55369 0.00435635
1.55656 0.00432411
1.55944 0.00427488
1.56231 0.00424771
1.5652 0.00419923
1.56809 0.00417201
1.57099 0.00412373
1.57389 0.00409707
1.57679 0.00404994
1.5797 0.00402387
1.58262 0.00397872
1.58554 0.00395366
1.58847 0.00391217
1.59141 0.00388658
1.59434 0.00384546
1.59729 0.00381981
1.60024 0.00377899
1.60319 0.00375273
1.60615 0.00371233
1.60912 0.0036859
1.61209 0.00364627
1.61507 0.0036196
1.61805 0.00358083
1.62104 0.00355421
1.62403 0.00351666
1.62703 0.00349042
1.63003 0.00345469
1.63304 0.0034294
1.63606 0.00339652
1.63908 0.0033711
1.64211 0.00333845
1.64514 0.0033122
1.64818 0.00328031
1.65122 0.00325327
1.65427 0.00322261
1.65733 0.00319457
1.66039 0.00316472
1.66345 0.00313596
1.66652 0.00310773
1.6696 0.00307804
1.67268 0.00305166
1.67577 0.00302102
1.67887 0.00299779
1.68197 0.00296627
1.68507 0.00294707
1.68819 0.00291392
1.6913 0.00289618
1.69443 0.00286317
1.69756 0.00284536
1.70069 0.00281261
1.70383 0.00279464
1.70698 0.00276211
1.71013 0.00274404
1.71329 0.00271212
1.71645 0.0026941
1.71962 0.00266283
1.7228 0.00264527
1.72598 0.00261544
1.72916 0.0025985
1.73236 0.00257134
1.73556 0.00255417
1.73876 0.00252714
1.74197 0.00250975
1.74519 0.00248308
1.74841 0.00246533
1.75164 0.00243902
1.75487 0.00242092
1.75812 0.00239499
1.76136 0.00237676
1.76461 0.00235167
1.76787 0.00233315
1.77114 0.00230886
1.77441 0.00229044
1.77768 0.00226755
1.78097 0.00225002
1.78426 0.00222908
1.78755 0.002211
1.79085 0.00219051
1.79416 0.00217168
1.79747 0.00215215
1.80079 0.00213244
1.80412 0.00211363
1.80745 0.0020928
1.81079 0.00207526
1.81413 0.002053
1.81748 0.00203737
1.82084 0.0020121
1.8242 0.00200005
1.82757 0.00197571
1.83094 0.00196419
1.83432 0.00194231
1.83771 0.00193065
1.8411 0.00190886
1.8445 0.00189696
1.84791 0.00187519
1.85132 0.00186325
1.85474 0.00184166
1.85816 0.00182949
1.8616 0.00180828
1.86503 0.00179616
1.86848 0.0017751
1.87193 0.00176286
1.87538 0.00174238
1.87885 0.00173031
1.88232 0.00171061
1.88579 0.00169927
1.88928 0.00168159
1.89276 0.00166991
1.89626 0.00165241
1.89976 0.00164047
1.90327 0.00162314
1.90678 0.00161106
1.9103 0.00159398
1.91383 0.00158152
1.91737 0.00156484
1.92091 0.00155215
1.92445 0.00153597
1.92801 0.0015229
1.93157 0.00150758
1.93514 0.00149436
1.93871 0.00148001
1.94229 0.00146749
1.94588 0.00145469
1.94947 0.00144142
1.95307 0.00142931
1.95667 0.00141508
1.96029 0.0014039
1.96391 0.00138788
1.96753 0.00137845
1.97117 0.00136129
1.97481 0.00135305
1.97845 0.00133603
1.98211 0.00132789
1.98577 0.00131119
1.98943 0.00130317
1.99311 0.00128694
1.99679 0.00127943
2.00048 0.00126488
2.00417 0.00125717
2.00787 0.00124285
2.01158 0.00123504
2.01529 0.00122077
2.01902 0.00121274
2.02274 0.00119865
2.02648 0.00119061
2.03022 0.00117656
2.03397 0.00116836
2.03773 0.00115463
2.04149 0.00114637
2.04526 0.00113301
2.04904 0.00112481
2.05282 0.00111193
2.05661 0.00110421
2.06041 0.00109278
2.06421 0.00108481
2.06802 0.00107354
2.07184 0.00106532
2.07567 0.00105435
2.0795 0.00104572
2.08334 0.00103503
2.08719 0.00102613
2.09104 0.00101581
2.0949 0.00100658
2.09877 0.000996749
2.10265 0.000987185
2.10653 0.000977923
2.11042 0.000967917
2.11432 0.000959695
2.11822 0.000949776
2.12213 0.000942929
2.12605 0.000931393
2.12998 0.00092616
2.13391 0.00091468
2.13785 0.000909343
2.1418 0.000897959
2.14576 0.000892554
2.14972 0.000881225
2.15369 0.000875724
2.15766 0.000864564
2.16165 0.000859052
2.16564 0.000848075
2.16964 0.000842737
2.17365 0.000832061
2.17766 0.000827028
2.18168 0.000817486
2.18571 0.000812356
2.18975 0.000803037
2.19379 0.00079774
2.19784 0.000788449
2.2019 0.000783075
2.20597 0.000773935
2.21004 0.000768418
2.21412 0.000759418
2.21821 0.00075379
2.2223 0.000744942
2.22641 0.000739215
2.23052 0.000730662
2.23464 0.000724872
2.23876 0.000716739
2.2429 0.000711329
2.24704 0.000704068
2.25119 0.000698477
2.25535 0.000691442
2.25951 0.00068558
2.26368 0.000678771
2.26786 0.000672601
2.27205 0.000666123
2.27625 0.000659525
2.28045 0.000653446
2.28466 0.000646356
2.28888 0.00064086
2.29311 0.000632907
2.29734 0.000628421
2.30158 0.000619776
2.30583 0.000616408
2.31009 0.000608698
2.31436 0.000605337
2.31863 0.000597772
2.32291 0.000594343
2.3272 0.000586836
2.3315 0.000583322
2.33581 0.00057585
2.34012 0.000572275
2.34444 0.000564842
2.34877 0.000561221
2.35311 0.000553894
2.35745 0.000550232
2.36181 0.000543052
2.36617 0.000539443
2.37054 0.000532494
2.37491 0.000529068
2.3793 0.00052284
2.38369 0.000519392
2.38809 0.000513366
2.3925 0.000509811
2.39692 0.000503842
2.40135 0.000500164
2.40578 0.000494302
2.41023 0.000490487
2.41468 0.00048475
2.41914 0.00048079
2.4236 0.000475233
2.42808 0.000471173
2.43256 0.000465825
2.43705 0.000461677
2.44155 0.000456696
2.44606 0.00045273
2.45058 0.000448314
2.4551 0.000444186
2.45964 0.000440097
2.46418 0.000435661
2.46873 0.000431828
2.47329 0.000426904
2.47786 0.00042353
2.48243 0.000417587
2.48702 0.000415224
2.49161 0.000409339
2.49621 0.000406991
2.50082 0.000401183
2.50544 0.000398823
2.51006 0.000393175
2.5147 0.000390972
2.51934 0.000385895
2.52399 0.000383659
2.52866 0.000378781
2.53333 0.000376509
2.538 0.000371631
2.54269 0.000369326
2.54739 0.00036446
2.55209 0.00036208
2.5568 0.000357298
2.56152 0.000354832
2.56625 0.000350124
2.57099 0.000347654
2.57574 0.000343011
2.5805 0.000340543
2.58526 0.000336096
2.59004 0.000333758
2.59482 0.000329766
2.59961 0.000327431
2.60441 0.00032362
2.60922 0.000321168
2.61404 0.000317451
2.61886 0.000314877
2.6237 0.000311241
2.62855 0.000308541
2.6334 0.000305008
2.63826 0.000302194
2.64313 0.000298839
2.64801 0.000295845
2.6529 0.0002927
2.6578 0.000289598
2.66271 0.000286767
2.66763 0.00028368
2.67255 0.000281295
2.67749 0.000277928
2.68243 0.000275998
2.68739 0.000272123
2.69235 0.000270646
2.69732 0.000266796
2.7023 0.000265281
2.70729 0.000261431
2.71229 0.000259889
2.7173 0.000256095
2.72232 0.000254527
2.72735 0.000250791
2.73238 0.000249247
2.73743 0.000245595
2.74248 0.000244143
2.74755 0.00024083
2.75262 0.000239383
2.7577 0.000236246
2.7628 0.000234756
2.7679 0.000231643
2.77301 0.000230121
2.77813 0.000227028
2.78326 0.000225435
2.7884 0.000222375
2.79355 0.000220751
2.79871 0.000217754
2.80387 0.000216063
2.80905 0.000213141
2.81424 0.000211452
2.81944 0.000208659
2.82464 0.000207042
2.82986 0.00020455
2.83508 0.000202907
2.84032 0.000200602
2.84556 0.000198871
2.85082 0.000196624
2.85608 0.000194775
2.86136 0.000192625
2.86664 0.000190651
2.87193 0.000188627
2.87724 0.000186474
2.88255 0.000184632
2.88787 0.000182262
2.89321 0.000180672
2.89855 0.00017776
2.9039 0.000176841
2.90926 0.000174206
2.91464 0.000173312
2.92002 0.00017083
2.92541 0.000169892
2.93081 0.000167432
2.93623 0.000166468
2.94165 0.000164013
2.94708 0.000163033
2.95252 0.00016058
2.95797 0.000159566
2.96344 0.000157149
2.96891 0.00015613
2.97439 0.000153733
2.97988 0.000152709
2.98539 0.000150391
2.9909 0.000149431
2.99642 0.000147327
3.00195 0.000146384
3.0075 0.000144405
3.01305 0.000143434
3.01862 0.000141474
3.02419 0.000140456
3.02977 0.000138532
3.03537 0.000137458
3.04097 0.000135566
3.04659 0.000134447
3.05222 0.000132614
3.05785 0.000131442
3.0635 0.000129669
3.06916 0.000128476
3.07482 0.000126813
3.0805 0.000125647
3.08619 0.000124171
3.09189 0.000122995
3.0976 0.000121657
3.10332 0.000120383
3.10905 0.000119147
3.11479 0.000117732
3.12054 0.000116609
3.1263 0.000114991
3.13208 0.000114063
3.13786 0.000112158
3.14365 0.000111518
3.14946 0.00010963
3.15528 0.000108998
3.1611 0.000107147
3.16694 0.000106556
3.17279 0.000104875
3.17865 0.000104305
3.18452 0.00010275
3.1904 0.000102154
3.19629 0.000100611
3.20219 9.99971e-05
3.2081 9.84568e-05
3.21403 9.7818e-05
3.21996 9.62898e-05
3.22591 9.56429e-05
3.23187 9.41206e-05
3.23783 9.34601e-05
3.24381 9.19698e-05
3.2498 9.12971e-05
3.2558 8.98553e-05
3.26182 8.92208e-05
3.26784 8.79212e-05
3.27387 8.73028e-05
3.27992 8.61058e-05
3.28598 8.54494e-05
3.29204 8.42773e-05
3.29812 8.35866e-05
3.30421 8.24418e-05
3.31031 8.17131e-05
3.31643 8.05902e-05
3.32255 7.98147e-05
3.32869 7.87412e-05
3.33483 7.79235e-05
3.34099 7.69073e-05
3.34716 7.60362e-05
3.35334 7.51134e-05
3.35953 7.42301e-05
3.36574 7.34585e-05
3.37195 7.25413e-05
3.37818 7.1906e-05
3.38442 7.07827e-05
3.39067 7.03543e-05
3.39693 6.91643e-05
3.4032 6.8785e-05
3.40949 6.75944e-05
3.41578 6.7202e-05
3.42209 6.60267e-05
3.42841 6.5626e-05
3.43474 6.44628e-05
3.44108 6.40663e-05
3.44744 6.29243e-05
3.4538 6.25498e-05
3.46018 6.15047e-05
3.46657 6.11451e-05
3.47297 6.02015e-05
3.47939 5.98268e-05
3.48581 5.8882e-05
3.49225 5.84991e-05
3.4987 5.75589e-05
3.50516 5.71576e-05
3.51163 5.62281e-05
3.51811 5.58084e-05
3.52461 5.48887e-05
3.53112 5.44581e-05
3.53764 5.356e-05
3.54417 5.31203e-05
3.55072 5.22527e-05
3.55727 5.18264e-05
3.56384 5.105e-05
3.57042 5.06355e-05
3.57702 4.99354e-05
3.58362 4.94921e-05
3.59024 4.88188e-05
3.59687 4.83393e-05
3.60351 4.769e-05
3.61017 4.71746e-05
3.61683 4.65579e-05
3.62351 4.59911e-05
3.6302 4.54204e-05
3.63691 4.47946e-05
3.64362 4.42904e-05
3.65035 4.35796e-05
3.65709 4.31874e-05
3.66384 4.23821e-05
3.67061 4.21696e-05
3.67739 4.14535e-05
3.68418 4.12329e-05
3.69098 4.05161e-05
3.6978 4.02886e-05
3.70463 3.95706e-05
3.71147 3.93398e-05
3.71832 3.8623e-05
3.72519 3.83829e-05
3.73207 3.76703e-05
3.73896 3.74234e-05
3.74586 3.67216e-05
3.75278 3.64741e-05
3.75971 3.57859e-05
3.76665 3.5549e-05
3.77361 3.49177e-05
3.78058 3.46969e-05
3.78756 3.41394e-05
3.79455 3.39072e-05
3.80156 3.33546e-05
3.80858 3.31101e-05
3.81561 3.25629e-05
3.82266 3.2308e-05
3.82972 3.17671e-05
3.83679 3.14964e-05
3.84387 3.0966e-05
3.85097 3.06875e-05
3.85808 3.0171e-05
3.86521 2.98764e-05
3.87234 2.93883e-05
3.87949 2.90975e-05
3.88666 2.86645e-05
3.89384 2.83829e-05
3.90103 2.8005e-05
3.90823 2.76974e-05
3.91545 2.73422e-05
3.92268 2.69972e-05
3.92992 2.66767e-05
3.93718 2.6284e-05
3.94445 2.60037e-05
3.95173 2.55211e-05
3.95903 2.53309e-05
3.96634 2.48028e-05
3.97366 2.46606e-05
3.981 2.41403e-05
3.98835 2.4005e-05
3.99572 2.35233e-05
4.0031 2.33997e-05
4.01049 2.29779e-05
4.01789 2.28488e-05
4.02531 2.24296e-05
4.03275 2.22953e-05
4.04019 2.18769e-05
4.04765 2.17375e-05
4.05513 2.13203e-05
4.06262 2.11749e-05
4.07012 2.07605e-05
4.07763 2.06105e-05
4.08516 2.02003e-05
4.09271 2.00505e-05
4.10027 1.96492e-05
4.10784 1.95036e-05
4.11542 1.91353e-05
4.12302 1.89996e-05
4.13064 1.86818e-05
4.13826 1.85395e-05
4.14591 1.82266e-05
4.15356 1.80733e-05
4.16123 1.77663e-05
4.16892 1.76025e-05
4.17661 1.73034e-05
4.18433 1.7128e-05
4.19205 1.68376e-05
4.19979 1.66498e-05
4.20755 1.63734e-05
4.21532 1.6171e-05
4.2231 1.59186e-05
4.2309 1.57096e-05
4.23871 1.54927e-05
4.24654 1.52886e-05
4.25438 1.51152e-05
4.26224 1.48746e-05
4.27011 1.47353e-05
4.278 1.44309e-05
4.2859 1.4352e-05
4.29381 1.40477e-05
4.30174 1.39656e-05
4.30968 1.36622e-05
4.31764 1.35785e-05
4.32561 1.32767e-05
4.3336 1.31925e-05
4.3416 1.28939e-05
4.34962 1.28141e-05
4.35765 1.25355e-05
4.3657 1.2465e-05
4.37376 1.22279e-05
4.38184 1.2154e-05
4.38993 1.19174e-05
4.39804 1.18393e-05
4.40616 1.1605e-05
4.41429 1.15234e-05
4.42245 1.12885e-05
4.43061 1.12038e-05
4.43879 1.09716e-05
4.44699 1.08826e-05
4.4552 1.06539e-05
4.46343 1.05624e-05
4.47167 1.0341e-05
4.47993 1.02507e-05
4.4882 1.00469e-05
4.49649 9.9646e-06
4.50479 9.79405e-06
4.51311 9.70564e-06
4.52144 9.54004e-06
4.52979 9.44234e-06
4.53816 9.283e-06
4.54654 9.17622e-06
4.55493 9.02331e-06
4.56335 8.90566e-06
4.57177 8.76342e-06
4.58021 8.63135e-06
4.58867 8.50319e-06
4.59715 8.35347e-06
4.60564 8.24673e-06
4.61414 8.07133e-06
4.62266 8.00689e-06
4.6312 7.84e-06
4.63975 7.79975e-06
4.64832 7.63258e-06
4.6569 7.59123e-06
4.6655 7.42393e-06
4.67411 7.38076e-06
4.68275 7.21351e-06
4.69139 7.16856e-06
4.70006 7.00103e-06
4.70874 6.95436e-06
4.71743 6.78886e-06
4.72614 6.74221e-06
4.73487 6.57865e-06
4.74361 6.53275e-06
4.75237 6.37926e-06
4.76115 6.34029e-06
4.76994 6.21264e-06
4.77875 6.17147e-06
4.78757 6.0449e-06
4.79641 6.00134e-06
4.80527 5.87599e-06
4.81414 5.82993e-06
4.82303 5.70505e-06
4.83194 5.65549e-06
4.84086 5.53338e-06
4.8498 5.48097e-06
4.85876 5.36131e-06
4.86773 5.30621e-06
4.87672 5.19153e-06
4.88572 5.13398e-06
4.89475 5.03037e-06
4.90378 4.9799e-06
4.91284 4.89623e-06
4.92191 4.83933e-06
4.931 4.76069e-06
4.94011 4.69724e-06
4.94923 4.62397e-06
4.95837 4.55114e-06
4.96752 4.48622e-06
4.9767 4.39913e-06
4.98589 4.34723e-06
4.99509 4.23272e-06
5.00432 4.20852e-06
5.01356 4.09503e-06
5.02282 4.07122e-06
5.03209 3.96264e-06
5.04138 3.94277e-06
5.05069 3.85571e-06
5.06002 3.83451e-06
5.06936 3.74764e-06
5.07873 3.72556e-06
5.0881 3.6385e-06
5.0975 3.61607e-06
5.10691 3.52879e-06
5.11634 3.50496e-06
5.12579 3.41799e-06
5.13526 3.39335e-06
5.14474 3.30722e-06
5.15424 3.28195e-06
5.16376 3.19678e-06
5.17329 3.17177e-06
5.18285 3.09134e-06
5.19242 3.0703e-06
5.202 3.00592e-06
5.21161 2.98344e-06
5.22123 2.91953e-06
5.23088 2.89519e-06
5.24054 2.83264e-06
5.25021 2.80649e-06
5.25991 2.74459e-06
5.26962 2.71578e-06
5.27935 2.65616e-06
5.2891 2.62482e-06
5.29887 2.56738e-06
5.30865 2.53327e-06
5.31846 2.47933e-06
5.32828 2.44226e-06
5.33812 2.39505e-06
5.34797 2.36189e-06
5.35785 2.32694e-06
5.36774 2.28801e-06
5.37765 2.25828e-06
5.38758 2.21026e-06
5.39753 2.18901e-06
5.4075 2.13118e-06
5.41749 2.11899e-06
5.42749 2.06106e-06
5.43751 2.04848e-06
5.44755 1.99068e-06
5.45761 1.97819e-06
5.46769 1.92084e-06
5.47779 1.90835e-06
5.4879 1.8527e-06
5.49804 1.84281e-06
5.50819 1.79943e-06
5.51836 1.789e-06
5.52855 1.74574e-06
5.53876 1.73485e-06
5.54899 1.69162e-06
5.55923 1.68018e-06
5.5695 1.63702e-06
5.57979 1.62477e-06
5.59009 1.58169e-06
5.60041 1.56892e-06
5.61075 1.5264e-06
5.62111 1.51309e-06
5.63149 1.4713e-06
5.64189 1.45757e-06
5.65231 1.41781e-06
5.66275 1.40642e-06
5.67321 1.37594e-06
5.68368 1.3634e-06
5.69418 1.33375e-06
5.70469 1.32003e-06
5.71523 1.29126e-06
5.72578 1.27594e-06
5.73635 1.24832e-06
5.74695 1.2312e-06
5.75756 1.20493e-06
5.76819 1.18531e-06
5.77884 1.16162e-06
5.78951 1.13929e-06
5.8002 1.11834e-06
5.81092 1.09193e-06
5.82165 1.07696e-06
5.8324 1.04912e-06
5.84317 1.04411e-06
5.85396 1.01656e-06
5.86477 1.01134e-06
5.8756 9.83775e-07
5.88645 9.78267e-07
5.89732 9.50652e-07
5.90821 9.44865e-07
5.91912 9.17148e-07
5.93005 9.11127e-07
5.941 8.83483e-07
5.95197 8.77398e-07
5.96296 8.49937e-07
5.97397 8.43961e-07
5.985 8.17258e-07
5.99605 8.12478e-07
6.00713 7.91859e-07
6.01822 7.86837e-07
6.02933 7.667e-07
6.04047 7.61486e-07
6.05162 7.41293e-07
6.06279 7.35665e-07
6.07399 7.15722e-07
6.08521 7.09618e-07
6.09644 6.89873e-07
6.1077 6.83309e-07
6.11898 6.63911e-07
6.13028 6.56893e-07
6.1416 6.38065e-07
6.15294 6.30587e-07
6.1643 6.12972e-07
6.17569 6.06604e-07
6.18709 5.93397e-07
6.19851 5.86474e-07
6.20996 5.74287e-07
6.22143 5.66464e-07
6.23292 5.54955e-07
6.24443 5.45879e-07
6.25596 5.35453e-07
6.26751 5.24542e-07
6.27908 5.15699e-07
6.29068 5.02221e-07
6.30229 4.96023e-07
6.31393 4.79133e-07
6.32559 4.76315e-07
6.33727 4.59741e-07
6.34897 4.57539e-07
6.3607 4.44736e-07
6.37244 4.42543e-07
6.38421 4.3022e-07
6.396 4.27875e-07
6.40781 4.15598e-07
6.41964 4.13162e-07
6.4315 4.00831e-07
6.44338 3.98267e-07
6.45527 3.85834e-07
6.46719 3.83154e-07
6.47914 3.70811e-07
6.4911 3.68076e-07
6.50309 3.55827e-07
6.5151 3.53099e-07
6.52713 3.41187e-07
6.53918 3.38971e-07
6.55126 3.29738e-07
6.56335 3.27496e-07
6.57547 3.18784e-07
6.58761 3.16309e-07
6.59978 3.07708e-07
6.61197 3.05046e-07
6.62418 2.96555e-07
6.63641 2.93562e-07
6.64866 2.85242e-07
6.66094 2.81862e-07
6.67324 2.73915e-07
6.68556 2.70216e-07
6.69791 2.62574e-07
6.71028 2.58462e-07
6.72267 2.51632e-07
6.73508 2.47934e-07
6.74752 2.42909e-07
6.75998 2.38842e-07
6.77246 2.34594e-07
6.78497 2.29607e-07
6.7975 2.26198e-07
6.81005 2.18877e-07
6.82263 2.17712e-07
6.83522 2.10346e-07
6.84785 2.09129e-07
6.86049 2.01765e-07
6.87316 2.00529e-07
6.88585 1.93196e-07
6.89857 1.91954e-07
6.91131 1.84757e-07
6.92407 1.838e-07
6.93686 1.78247e-07
6.94967 1.77322e-07
6.9625 1.7217e-07
6.97536 1.71198e-07
6.98824 1.66033e-07
7.00114 1.65022e-07
7.01407 1.59864e-07
7.02702 1.58797e-07
7.04 1.53602e-07
7.053 1.52467e-07
7.06602 1.4731e-07
7.07907 1.46124e-07
7.09214 1.4101e-07
7.10524 1.3978e-07
7.11836 1.34857e-07
7.1315 1.33797e-07
7.14467 1.29988e-07
7.15787 1.2891e-07
7.17108 1.25476e-07
7.18433 1.24262e-07
7.19759 1.2091e-07
7.21088 1.19566e-07
7.2242 1.16309e-07
7.23754 1.14755e-07
7.2509 1.11639e-07
7.26429 1.09841e-07
7.27771 1.06953e-07
7.29115 1.04899e-07
7.30461 1.02283e-07
7.3181 9.9813e-08
7.33161 9.77546e-08
7.34515 9.53125e-08
7.35872 9.41689e-08
7.3723 9.13035e-08
7.38592 9.08628e-08
7.39956 8.79828e-08
7.41322 8.75346e-08
7.42691 8.46394e-08
7.44062 8.41637e-08
7.45436 8.12449e-08
7.46813 8.07499e-08
7.48192 7.78297e-08
7.49574 7.73232e-08
7.50958 7.44151e-08
7.52345 7.3907e-08
7.53734 7.10443e-08
7.55126 7.06268e-08
7.5652 6.83804e-08
7.57917 6.7998e-08
7.59317 6.59772e-08
7.60719 6.55755e-08
7.62124 6.35592e-08
7.63531 6.31276e-08
7.64941 6.11117e-08
7.66353 6.06429e-08
7.67769 5.86329e-08
7.69186 5.81238e-08
7.70607 5.61371e-08
7.7203 5.55818e-08
7.73455 5.36365e-08
7.74884 5.30416e-08
7.76315 5.12017e-08
7.77748 5.06818e-08
7.79184 4.92506e-08
7.80623 4.87246e-08
7.82065 4.74999e-08
7.83509 4.68985e-08
7.84956 4.5738e-08
7.86405 4.50316e-08
7.87857 4.39525e-08
7.89312 4.31104e-08
7.9077 4.21426e-08
7.9223 4.10978e-08
7.93693 4.03252e-08
7.95158 3.88868e-08
7.96627 3.85123e-08
7.98098 3.69494e-08
7.99572 3.67485e-08
8.01048 3.55028e-08
8.02527 3.53174e-08
8.04009 3.42248e-08
8.05494 3.40333e-08
8.06981 3.29405e-08
8.08472 3.27431e-08
8.09965 3.16436e-08
8.1146 3.14378e-08
8.12959 3.03276e-08
8.1446 3.01117e-08
8.15964 2.90032e-08
8.17471 2.87876e-08
8.1898 2.76752e-08
8.20492 2.74605e-08
8.22008 2.63677e-08
8.23526 2.61817e-08
8.25046 2.53115e-08
8.2657 2.5137e-08
8.28096 2.43873e-08
8.29625 2.42033e-08
8.31157 2.34599e-08
8.32692 2.32598e-08
8.3423 2.25248e-08
8.3577 2.23027e-08
8.37314 2.15764e-08
8.3886 2.1332e-08
8.40409 2.0622e-08
8.41961 2.03571e-08
8.43516 1.9672e-08
8.45073 1.93772e-08
8.46634 1.87396e-08
8.48197 1.84604e-08
8.49763 1.79787e-08
8.51333 1.7696e-08
8.52905 1.7313e-08
8.5448 1.69761e-08
8.56057 1.66465e-08
8.57638 1.6223e-08
8.59222 1.59747e-08
8.60809 1.54053e-08
8.62398 1.52941e-08
8.63991 1.47226e-08
8.65586 1.4613e-08
8.67185 1.4042e-08
8.68786 1.3931e-08
8.7039 1.33647e-08
8.71997 1.32705e-08
8.73608 1.28092e-08
8.75221 1.27242e-08
8.76837 1.23376e-08
8.78456 1.22505e-08
8.80078 1.18637e-08
8.81704 1.17774e-08
8.83332 1.13883e-08
8.84963 1.12992e-08
8.86597 1.09069e-08
8.88234 1.08168e-08
8.89874 1.04277e-08
8.91518 1.03361e-08
8.93164 9.95117e-09
8.94813 9.85795e-09
8.96466 9.48258e-09
8.98121 9.40027e-09
8.9978 9.09382e-09
9.01441 9.01898e-09
9.03106 8.76431e-09
9.04773 8.6846e-09
9.06444 8.4365e-09
9.08118 8.34996e-09
9.09795 8.10804e-09
9.11475 8.01062e-09
9.13158 7.77925e-09
9.14844 7.66905e-09
9.16534 7.44933e-09
9.18226 7.32455e-09
9.19922 7.122e-09
9.2162 6.97558e-09
9.23322 6.80349e-09
9.25027 6.6561e-09
9.26736 6.53844e-09
9.28447 6.37975e-09
9.30161 6.31676e-09
9.31879 6.13458e-09
9.336 6.09476e-09
9.35324 5.91224e-09
9.37051 5.8721e-09
9.38781 5.68806e-09
9.40515 5.64765e-09
9.42252 5.46274e-09
9.43992 5.42275e-09
9.45735 5.23807e-09
9.47481 5.19866e-09
9.49231 5.01643e-09
9.50984 4.98093e-09
9.5274 4.82848e-09
9.54499 4.79724e-09
9.56262 4.67325e-09
9.58027 4.64198e-09
9.59797 4.51769e-09
9.61569 4.48689e-09
9.63345 4.36269e-09
9.65123 4.33096e-09
9.66906 4.20665e-09
9.68691 4.17329e-09
9.7048 4.0508e-09
9.72272 4.01725e-09
9.74067 3.89681e-09
9.75866 3.86117e-09
9.77668 3.74524e-09
9.79474 3.71155e-09
9.81282 3.61667e-09
9.83094 3.58536e-09
9.8491 3.51025e-09
9.86728 3.476e-09
9.88551 3.40431e-09
9.90376 3.36617e-09
9.92205 3.29785e-09
9.94037 3.25343e-09
9.95873 3.19049e-09
9.97712 3.13814e-09
9.99554 3.08305e-09
10.014 3.01991e-09
10.0325 2.97649e-09
10.051 2.89109e-09
10.0696 2.87175e-09
10.0882 2.79887e-09
10.1068 2.78109e-09
10.1255 2.72305e-09
10.1442 2.70508e-09
10.1629 2.64677e-09
10.1817 2.62853e-09
10.2005 2.56936e-09
10.2193 2.55104e-09
10.2382 2.49136e-09
10.2571 2.47278e-09
10.276 2.41259e-09
10.295 2.39412e-09
10.314 2.33389e-09
10.333 2.31534e-09
10.3521 2.25556e-09
10.3712 2.23757e-09
10.3904 2.18515e-09
10.4096 2.16828e-09
10.4288 2.12573e-09
10.4481 2.10836e-09
10.4674 2.06569e-09
10.4867 2.04768e-09
10.5061 2.00481e-09
10.5255 1.98621e-09
10.5449 1.94333e-09
10.5644 1.92371e-09
10.5839 1.88138e-09
10.6034 1.8608e-09
10.623 1.81924e-09
10.6426 1.79755e-09
10.6623 1.75763e-09
10.682 1.73572e-09
10.7017 1.7012e-09
10.7214 1.68026e-09
10.7412 1.65243e-09
10.7611 1.62929e-09
10.7809 1.603e-09
10.8008 1.57763e-09
10.8208 1.55324e-09
10.8408 1.52345e-09
10.8608 1.50333e-09
10.8809 1.46943e-09
10.9009 1.45275e-09
10.9211 1.41883e-09
10.9412 1.40239e-09
10.9614 1.36866e-09
10.9817 1.35217e-09
11.002 1.32151e-09
11.0223 1.30523e-09
11.0426 1.27895e-09
11.063 1.26243e-09
11.0835 1.23602e-09
11.1039 1.21963e-09
11.1244 1.19285e-09
11.145 1.176e-09
11.1655 1.14922e-09
11.1862 1.13245e-09
11.2068 1.10482e-09
11.2275 1.08841e-09
11.2483 1.06095e-09
11.269 1.04425e-09
11.2898 1.01745e-09
11.3107 1.00086e-09
11.3316 9.75874e-10
11.3525 9.59605e-10
11.3735 9.37264e-10
11.3945 9.20759e-10
11.4155 8.98823e-10
11.4366 8.82014e-10
11.4577 8.6007e-10
11.4789 8.43225e-10
11.5001 8.21538e-10
11.5213 8.04596e-10
11.5426 7.83102e-10
11.5639 7.65592e-10
11.5852 7.44844e-10
11.6066 7.27046e-10
11.6281 7.07162e-10
11.6495 6.8936e-10
11.671 6.7092e-10
11.6926 6.53532e-10
11.7142 6.36764e-10
11.7358 6.17705e-10
11.7575 6.02663e-10
11.7792 5.83721e-10
11.801 5.68594e-10
11.8227 5.49534e-10
11.8446 5.34747e-10
11.8664 5.1567e-10
11.8884 5.00941e-10
11.9103 4.82398e-10
11.9323 4.67947e-10
11.9543 4.49636e-10
11.9764 4.35537e-10
11.9985 4.18077e-10
12.0207 4.04244e-10
12.0429 3.88433e-10
12.0651 3.74903e-10
12.0874 3.59282e-10
12.1097 3.45925e-10
12.1321 3.30465e-10
12.1545 3.17859e-10
12.1769 3.02683e-10
12.1994 2.90445e-10
12.2219 2.75727e-10
12.2445 2.63721e-10
12.2671 2.49811e-10
12.2898 2.38154e-10
12.3125 2.24646e-10
12.3352 2.13313e-10
12.358 2.00685e-10
12.3808 1.8979e-10
12.4037 1.78073e-10
12.4266 1.67971e-10
12.4495 1.56684e-10
12.4725 1.46738e-10
12.4955 1.36243e-10
12.5186 1.26394e-10
12.5417 1.1631e-10
12.5649 1.07047e-10
12.5881 9.75471e-11
12.6113 8.85429e-11
12.6346 7.96848e-11
12.658 7.10371e-11
12.6813 6.32722e-11
12.7048 5.51529e-11
12.7282 4.83309e-11
12.7517 4.11882e-11
12.7753 3.50841e-11
12.7989 2.83642e-11
12.8225 2.2831e-11
12.8462 1.68007e-11
12.8699 1.15898e-11
12.8937 6.16304e-12
12.9175 1.69747e-12
12.9413 -3.18758e-12
12.9652 -6.90876e-12
12.9892 -1.12299e-11
13.0131 -1.45072e-11
13.0372 -1.82159e-11
13.0612 -2.08632e-11
13.0854 -2.40645e-11
13.1095 -2.61825e-11
13.1337 -2.85684e-11
13.158 -3.02457e-11
13.1823 -3.2192e-11
13.2066 -3.34156e-11
13.231 -3.49461e-11
13.2555 -3.57782e-11
13.2799 -3.68686e-11
13.3045 -3.73114e-11
13.329 -3.80044e-11
13.3536 -3.80973e-11
13.3783 -3.84155e-11
13.403 -3.82021e-11
13.4277 -3.81886e-11
13.4525 -3.76939e-11
13.4774 -3.73832e-11
13.5023 -3.66202e-11
13.5272 -3.58567e-11
13.5522 -3.49185e-11
13.5772 -3.40186e-11
13.6023 -3.29667e-11
13.6274 -3.19009e-11
13.6526 -3.08116e-11
13.6778 -2.95694e-11
13.703 -2.85256e-11
13.7283 -2.72504e-11
13.7537 -2.61273e-11
13.7791 -2.48002e-11
13.8045 -2.36734e-11
13.83 -2.23522e-11
13.8556 -2.12184e-11
13.8811 -1.98711e-11
13.9068 -1.87381e-11
13.9325 -1.74339e-11
13.9582 -1.63054e-11
13.984 -1.50893e-11
14.0098 -1.40569e-11
14.0357 -1.29474e-11
14.0616 -1.19913e-11
14.0875 -1.0954e-11
14.1136 -1.01227e-11
14.1396 -9.13674e-12
14.1657 -8.37455e-12
14.1919 -7.52217e-12
14.2181 -6.81529e-12
14.2443 -6.02336e-12
14.2706 -5.419e-12
14.297 -4.70147e-12
14.3234 -4.10918e-12
14.3499 -3.5165e-12
14.3763 -3.02069e-12
14.4029 -2.49872e-12
14.4295 -2.08751e-12
14.4561 -1.64878e-12
14.4828 -1.32689e-12
14.5096 -9.74631e-13
14.5364 -7.27883e-13
14.5632 -4.41163e-13
14.5901 -2.40128e-13
14.617 -2.44659e-14
14.644 1.20683e-13
14.6711 2.76767e-13
14.6982 3.8335e-13
14.7253 5.04464e-13
14.7525 5.98163e-13
14.7797 6.64394e-13
14.807 7.3086e-13
14.8344 7.47453e-13
14.8618 7.81642e-13
14.8892 7.6521e-13
14.9167 7.68418e-13
14.9443 7.23031e-13
14.9719 7.13223e-13
14.9995 6.62923e-13
15.0272 6.44314e-13
15.055 5.86719e-13
15.0828 5.67355e-13
15.1106 5.13082e-13
15.1385 4.98763e-13
15.1665 4.65389e-13
15.1945 4.52772e-13
15.2225 4.23298e-13
15.2506 4.15183e-13
15.2788 3.88815e-13
15.307 3.80387e-13
15.3353 3.51628e-13
15.3636 3.42029e-13
15.392 3.12058e-13
15.4204 3.02598e-13
15.4489 2.71843e-13
15.4774 2.59118e-13
15.506 2.25374e-13
15.5346 2.10193e-13
15.5633 1.77717e-13
15.592 1.63933e-13
15.6208 1.44456e-13
15.6497 1.31485e-13
15.6786 1.13269e-13
15.7075 1.04014e-13
15.7365 9.16163e-14
15.7656 8.72701e-14
15.7947 7.90012e-14
15.8239 7.50545e-14
15.8531 6.81501e-14
15.8824 6.51102e-14
15.9117 6.14095e-14
15.9411 5.58037e-14
15.9705 4.68226e-14
16 0

